Angular Momentum Loss at Fourth Post-Minkowskian Order

We calculate the total loss of angular momentum for a gravitational scattering of two non-spinning point-like objects at $\mathcal{O}(G^4)$. Our methodology combines use of both amplitudes and worldline-based methods. We derive the integrand from two copies of the gravitational waveform with cuts on massive lines arising naturally from the worldline. We then glue these two copies and evaluate the resulting phase-space integrals using reverse unitarity, in the amplitudes spirit. We obtain separately the radiated angular momentum and the static contribution that, at this order, is entirely determined by the initial shear and the linear memory. Combining these two terms, we derive relativistic expressions for the angular momentum loss and for the infrared-finite component of the mass dipole loss, which in the low-velocity limit match results available in the literature. We also use this result to derive the conservative deflection angle at $\mathcal{O}(G^5)$ and first self-force order.

==> anc/anc-integrands.m <==
(* ::Package:: *)

(* Ancillary file to "Angular Momentum Loss at Fourth Post-Minkowskian Order" by A. Georgoudis, C. Heissenberg, G. Mogull, R. Russo *)


(* Tree-level amplitude Subscript[A, 0] sepearated into topologies as in Fig.2. Overall factor: (32 \[Pi] G)^(3/2)m1^2(m2^2). *)


topologiesA0={(u1[\[Mu]] u1[\[Nu]]-2 \[Gamma]^2 u1[\[Mu]] u1[\[Nu]])/(8 ulp[q2,u1]^2)+(-u1[\[Mu]] u1[\[Nu]] ulp[q1,q1]+2 \[Gamma]^2 u1[\[Mu]] u1[\[Nu]] ulp[q1,q1])/(8 ulp[q2,q2] ulp[q2,u1]^2)+(q1[\[Nu]] u1[\[Mu]]-2 \[Gamma]^2 q1[\[Nu]] u1[\[Mu]]-q2[\[Nu]] u1[\[Mu]]+2 \[Gamma]^2 q2[\[Nu]] u1[\[Mu]]+q1[\[Mu]] u1[\[Nu]]-2 \[Gamma]^2 q1[\[Mu]] u1[\[Nu]]-q2[\[Mu]] u1[\[Nu]]+2 \[Gamma]^2 q2[\[Mu]] u1[\[Nu]]-8 \[Gamma] u1[\[Mu]] u1[\[Nu]] ulp[q1,u2])/(8 ulp[q2,q2] ulp[q2,u1]),(u2[\[Mu]] u2[\[Nu]]-2 \[Gamma]^2 u2[\[Mu]] u2[\[Nu]])/(8 ulp[q1,u2]^2)+(-u2[\[Mu]] u2[\[Nu]] ulp[q2,q2]+2 \[Gamma]^2 u2[\[Mu]] u2[\[Nu]] ulp[q2,q2])/(8 ulp[q1,q1] ulp[q1,u2]^2)+(-q1[\[Nu]] u2[\[Mu]]+2 \[Gamma]^2 q1[\[Nu]] u2[\[Mu]]+q2[\[Nu]] u2[\[Mu]]-2 \[Gamma]^2 q2[\[Nu]] u2[\[Mu]]-q1[\[Mu]] u2[\[Nu]]+2 \[Gamma]^2 q1[\[Mu]] u2[\[Nu]]+q2[\[Mu]] u2[\[Nu]]-2 \[Gamma]^2 q2[\[Mu]] u2[\[Nu]]-8 \[Gamma] u2[\[Mu]] u2[\[Nu]] ulp[q2,u1])/(8 ulp[q1,q1] ulp[q1,u2]),(4 \[Gamma] u1[\[Nu]] u2[\[Mu]]+4 \[Gamma] u1[\[Mu]] u2[\[Nu]])/(8 ulp[q1,q1])+(4 \[Gamma] u1[\[Nu]] u2[\[Mu]]+4 \[Gamma] u1[\[Mu]] u2[\[Nu]])/(8 ulp[q2,q2])+1/(8 ulp[q1,q1] ulp[q2,q2]) (-q1[\[Mu]] q1[\[Nu]]+2 \[Gamma]^2 q1[\[Mu]] q1[\[Nu]]+q1[\[Nu]] q2[\[Mu]]-2 \[Gamma]^2 q1[\[Nu]] q2[\[Mu]]+q1[\[Mu]] q2[\[Nu]]-2 \[Gamma]^2 q1[\[Mu]] q2[\[Nu]]-q2[\[Mu]] q2[\[Nu]]+2 \[Gamma]^2 q2[\[Mu]] q2[\[Nu]]+4 \[Gamma] q1[\[Nu]] u1[\[Mu]] ulp[q1,u2]-4 \[Gamma] q2[\[Nu]] u1[\[Mu]] ulp[q1,u2]+4 \[Gamma] q1[\[Mu]] u1[\[Nu]] ulp[q1,u2]-4 \[Gamma] q2[\[Mu]] u1[\[Nu]] ulp[q1,u2]+8 u1[\[Mu]] u1[\[Nu]] ulp[q1,u2]^2-4 \[Gamma] q1[\[Nu]] u2[\[Mu]] ulp[q2,u1]+4 \[Gamma] q2[\[Nu]] u2[\[Mu]] ulp[q2,u1]-4 \[Gamma] q1[\[Mu]] u2[\[Nu]] ulp[q2,u1]+4 \[Gamma] q2[\[Mu]] u2[\[Nu]] ulp[q2,u1]-8 u1[\[Nu]] u2[\[Mu]] ulp[q1,u2] ulp[q2,u1]-8 u1[\[Mu]] u2[\[Nu]] ulp[q1,u2] ulp[q2,u1]+8 u2[\[Mu]] u2[\[Nu]] ulp[q2,u1]^2)};


totalA0=Total[topologiesA0];


(* One-loop integrand Subscript[N, 1] sepearated into the topologies associated to Fig.3 a,b,c,d,e,g,h,i,j. Overall factor 4m1^2m2^3((32 \[Pi] G)^(3/2)). *)


topologiesN1={(2 u1[\[Mu]] (2 u1[\[Nu]] (2 ulp[l,q2]^2-8 \[Gamma]^2 ulp[l,q2]^2+8 \[Gamma]^4 ulp[l,q2]^2-ulp[l,q2] ulp[q1,q1]+4 \[Gamma]^2 ulp[l,q2] ulp[q1,q1]-4 \[Gamma]^4 ulp[l,q2] ulp[q1,q1]+ulp[l,q2] ulp[q2,q2]-4 \[Gamma]^2 ulp[l,q2] ulp[q2,q2]+4 \[Gamma]^4 ulp[l,q2] ulp[q2,q2]-2 \[Gamma] ulp[q1,q1] ulp[q1,u2] ulp[q2,u1]+4 \[Gamma]^3 ulp[q1,q1] ulp[q1,u2] ulp[q2,u1]+2 \[Gamma] ulp[q1,u2] ulp[q2,q2] ulp[q2,u1]-4 \[Gamma]^3 ulp[q1,u2] ulp[q2,q2] ulp[q2,u1]+2 ulp[q1,u2]^2 ulp[q2,u1]^2-12 \[Gamma]^2 ulp[q1,u2]^2 ulp[q2,u1]^2+2 (-1+2 \[Gamma]^2) ulp[l,q1] ((-1+2 \[Gamma]^2) ulp[l,q2]-4 \[Gamma] ulp[q1,u2] ulp[q2,u1])+(-1+2 \[Gamma]^2) ulp[l,l] ((-2+4 \[Gamma]^2) ulp[l,q1]+(-2+4 \[Gamma]^2) ulp[l,q2]+ulp[q1,q1]-2 \[Gamma]^2 ulp[q1,q1]-ulp[q2,q2]+2 \[Gamma]^2 ulp[q2,q2]+8 \[Gamma] ulp[q1,u2] ulp[q2,u1]))+ulp[q2,u1] (-((-1+2 \[Gamma]^2) l[\[Nu]] ((-4+8 \[Gamma]^2) ulp[l,l]+(-4+8 \[Gamma]^2) ulp[l,q2]+ulp[q1,q1]-2 \[Gamma]^2 ulp[q1,q1]-ulp[q2,q2]+2 \[Gamma]^2 ulp[q2,q2]-4 \[Gamma] ulp[q1,u2] ulp[q2,u1]))-2 ((-1+2 \[Gamma]^2) q2[\[Nu]] ((-2+4 \[Gamma]^2) ulp[l,l]+(1-2 \[Gamma]^2) ulp[l,q1]-ulp[l,q2]+2 \[Gamma]^2 ulp[l,q2]-ulp[l,u1] ulp[q2,u1]-2 \[Gamma] ulp[q1,u2] ulp[q2,u1]-ulp[q2,u1]^2)+ulp[q2,u1] (-((-1+2 \[Gamma]^2) q1[\[Nu]] (ulp[l,u1]-2 \[Gamma] ulp[q1,u2]+ulp[q2,u1]))+u2[\[Nu]] ((-3 \[Gamma]+6 \[Gamma]^3) ulp[l,l]+(2 \[Gamma]-4 \[Gamma]^3) ulp[l,q1]-2 \[Gamma] ulp[l,q2]+4 \[Gamma]^3 ulp[l,q2]+2 ulp[l,u1] ulp[q1,u2]-12 \[Gamma]^2 ulp[l,u1] ulp[q1,u2]-\[Gamma] ulp[q2,q2]+2 \[Gamma]^3 ulp[q2,q2]+2 ulp[q1,u2] ulp[q2,u1]-4 \[Gamma]^2 ulp[q1,u2] ulp[q2,u1])))))-ulp[q2,u1] (2 (-1+2 \[Gamma]^2) l[\[Mu]] (ulp[q2,u1] (q1[\[Nu]]-2 \[Gamma]^2 q1[\[Nu]]+4 \[Gamma] u2[\[Nu]] ulp[q2,u1])+u1[\[Nu]] ((-4+8 \[Gamma]^2) ulp[l,l]+(-4+8 \[Gamma]^2) ulp[l,q2]+ulp[q1,q1]-2 \[Gamma]^2 ulp[q1,q1]-ulp[q2,q2]+2 \[Gamma]^2 ulp[q2,q2]-4 \[Gamma] ulp[q1,u2] ulp[q2,u1]))+2 (-1+2 \[Gamma]^2) q2[\[Mu]] (2 u1[\[Nu]] ((-2+4 \[Gamma]^2) ulp[l,l]+(1-2 \[Gamma]^2) ulp[l,q1]-ulp[l,q2]+2 \[Gamma]^2 ulp[l,q2]-ulp[l,u1] ulp[q2,u1]-2 \[Gamma] ulp[q1,u2] ulp[q2,u1]-ulp[q2,u1]^2)+ulp[q2,u1] ((-1+2 \[Gamma]^2) q1[\[Nu]]+(-2+4 \[Gamma]^2) q2[\[Nu]]+2 u2[\[Nu]] (2 \[Gamma] ulp[l,u1]-ulp[q1,u2]+2 \[Gamma] ulp[q2,u1])))+ulp[q2,u1] (-12 \[Gamma] u1[\[Nu]] u2[\[Mu]] ulp[l,l]+24 \[Gamma]^3 u1[\[Nu]] u2[\[Mu]] ulp[l,l]+8 \[Gamma] u1[\[Nu]] u2[\[Mu]] ulp[l,q1]-16 \[Gamma]^3 u1[\[Nu]] u2[\[Mu]] ulp[l,q1]-8 \[Gamma] u1[\[Nu]] u2[\[Mu]] ulp[l,q2]+16 \[Gamma]^3 u1[\[Nu]] u2[\[Mu]] ulp[l,q2]-8 \[Gamma] q2[\[Nu]] u2[\[Mu]] ulp[l,u1]+16 \[Gamma]^3 q2[\[Nu]] u2[\[Mu]] ulp[l,u1]+4 q1[\[Nu]] u2[\[Mu]] ulp[q1,u2]-8 \[Gamma]^2 q1[\[Nu]] u2[\[Mu]] ulp[q1,u2]+4 q2[\[Nu]] u2[\[Mu]] ulp[q1,u2]-8 \[Gamma]^2 q2[\[Nu]] u2[\[Mu]] ulp[q1,u2]+8 u1[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q1,u2]-48 \[Gamma]^2 u1[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q1,u2]-4 \[Gamma] u1[\[Nu]] u2[\[Mu]] ulp[q2,q2]+8 \[Gamma]^3 u1[\[Nu]] u2[\[Mu]] ulp[q2,q2]-8 \[Gamma] q2[\[Nu]] u2[\[Mu]] ulp[q2,u1]+16 \[Gamma]^3 q2[\[Nu]] u2[\[Mu]] ulp[q2,u1]-16 u2[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q2,u1]+32 \[Gamma]^2 u2[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q2,u1]+8 u1[\[Nu]] u2[\[Mu]] ulp[q1,u2] ulp[q2,u1]-16 \[Gamma]^2 u1[\[Nu]] u2[\[Mu]] ulp[q1,u2] ulp[q2,u1]-8 u2[\[Mu]] u2[\[Nu]] ulp[q2,u1]^2+16 \[Gamma]^2 u2[\[Mu]] u2[\[Nu]] ulp[q2,u1]^2-2 (-1+2 \[Gamma]^2) l[\[Nu]] ((-1+2 \[Gamma]^2) q1[\[Mu]]-4 \[Gamma] u2[\[Mu]] ulp[q2,u1])+2 (-1+2 \[Gamma]^2) q1[\[Mu]] ((-2+4 \[Gamma]^2) q1[\[Nu]]+(-1+2 \[Gamma]^2) q2[\[Nu]]-2 (u2[\[Nu]] ulp[q1,u2]+u1[\[Nu]] (ulp[l,u1]-2 \[Gamma] ulp[q1,u2]+ulp[q2,u1])))-3 ulp[l,l] \[Eta][\[Mu],\[Nu]]+12 \[Gamma]^2 ulp[l,l] \[Eta][\[Mu],\[Nu]]-12 \[Gamma]^4 ulp[l,l] \[Eta][\[Mu],\[Nu]]+2 ulp[l,q1] \[Eta][\[Mu],\[Nu]]-8 \[Gamma]^2 ulp[l,q1] \[Eta][\[Mu],\[Nu]]+8 \[Gamma]^4 ulp[l,q1] \[Eta][\[Mu],\[Nu]]-2 ulp[l,q2] \[Eta][\[Mu],\[Nu]]+8 \[Gamma]^2 ulp[l,q2] \[Eta][\[Mu],\[Nu]]-8 \[Gamma]^4 ulp[l,q2] \[Eta][\[Mu],\[Nu]]-4 ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]+8 \[Gamma]^2 ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]-ulp[q2,q2] \[Eta][\[Mu],\[Nu]]+4 \[Gamma]^2 ulp[q2,q2] \[Eta][\[Mu],\[Nu]]-4 \[Gamma]^4 ulp[q2,q2] \[Eta][\[Mu],\[Nu]]-8 ulp[l,u1] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]+16 \[Gamma]^2 ulp[l,u1] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]+8 \[Gamma] ulp[q1,u2] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]-16 \[Gamma]^3 ulp[q1,u2] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]-4 ulp[q2,u1]^2 \[Eta][\[Mu],\[Nu]]+8 \[Gamma]^2 ulp[q2,u1]^2 \[Eta][\[Mu],\[Nu]])))/(16 ulp[l,l] ulp[l,u1]^2 ulp[l,u2] (ulp[l,l]+2 ulp[l,q2]+ulp[q2,q2]) ulp[q2,u1]^2),-((2 q1[\[Mu]] q1[\[Nu]] ulp[l,l]-8 \[Gamma]^2 q1[\[Mu]] q1[\[Nu]] ulp[l,l]+8 \[Gamma]^4 q1[\[Mu]] q1[\[Nu]] ulp[l,l]+q1[\[Nu]] q2[\[Mu]] ulp[l,l]-4 \[Gamma]^2 q1[\[Nu]] q2[\[Mu]] ulp[l,l]+4 \[Gamma]^4 q1[\[Nu]] q2[\[Mu]] ulp[l,l]+q1[\[Mu]] q2[\[Nu]] ulp[l,l]-4 \[Gamma]^2 q1[\[Mu]] q2[\[Nu]] ulp[l,l]+4 \[Gamma]^4 q1[\[Mu]] q2[\[Nu]] ulp[l,l]+2 q2[\[Mu]] q2[\[Nu]] ulp[l,l]-8 \[Gamma]^2 q2[\[Mu]] q2[\[Nu]] ulp[l,l]+8 \[Gamma]^4 q2[\[Mu]] q2[\[Nu]] ulp[l,l]+4 q1[\[Mu]] q1[\[Nu]] ulp[l,u1]^2-16 \[Gamma]^2 q1[\[Mu]] q1[\[Nu]] ulp[l,u1]^2+3 q1[\[Nu]] q2[\[Mu]] ulp[l,u1]^2-10 \[Gamma]^2 q1[\[Nu]] q2[\[Mu]] ulp[l,u1]^2+3 q1[\[Mu]] q2[\[Nu]] ulp[l,u1]^2-10 \[Gamma]^2 q1[\[Mu]] q2[\[Nu]] ulp[l,u1]^2+6 q2[\[Mu]] q2[\[Nu]] ulp[l,u1]^2-20 \[Gamma]^2 q2[\[Mu]] q2[\[Nu]] ulp[l,u1]^2+4 \[Gamma] q1[\[Nu]] u2[\[Mu]] ulp[l,u1]^3-4 \[Gamma] q2[\[Nu]] u2[\[Mu]] ulp[l,u1]^3+4 \[Gamma] q1[\[Mu]] u2[\[Nu]] ulp[l,u1]^3-4 \[Gamma] q2[\[Mu]] u2[\[Nu]] ulp[l,u1]^3-2 q1[\[Mu]] q1[\[Nu]] ulp[q1,q1]+8 \[Gamma]^2 q1[\[Mu]] q1[\[Nu]] ulp[q1,q1]-8 \[Gamma]^4 q1[\[Mu]] q1[\[Nu]] ulp[q1,q1]-q1[\[Nu]] q2[\[Mu]] ulp[q1,q1]+4 \[Gamma]^2 q1[\[Nu]] q2[\[Mu]] ulp[q1,q1]-4 \[Gamma]^4 q1[\[Nu]] q2[\[Mu]] ulp[q1,q1]-q1[\[Mu]] q2[\[Nu]] ulp[q1,q1]+4 \[Gamma]^2 q1[\[Mu]] q2[\[Nu]] ulp[q1,q1]-4 \[Gamma]^4 q1[\[Mu]] q2[\[Nu]] ulp[q1,q1]-2 q2[\[Mu]] q2[\[Nu]] ulp[q1,q1]+8 \[Gamma]^2 q2[\[Mu]] q2[\[Nu]] ulp[q1,q1]-8 \[Gamma]^4 q2[\[Mu]] q2[\[Nu]] ulp[q1,q1]-2 q1[\[Nu]] u1[\[Mu]] ulp[l,u1] ulp[q1,q1]+4 \[Gamma]^2 q1[\[Nu]] u1[\[Mu]] ulp[l,u1] ulp[q1,q1]-2 q2[\[Nu]] u1[\[Mu]] ulp[l,u1] ulp[q1,q1]+4 \[Gamma]^2 q2[\[Nu]] u1[\[Mu]] ulp[l,u1] ulp[q1,q1]-2 q1[\[Mu]] u1[\[Nu]] ulp[l,u1] ulp[q1,q1]+4 \[Gamma]^2 q1[\[Mu]] u1[\[Nu]] ulp[l,u1] ulp[q1,q1]-2 q2[\[Mu]] u1[\[Nu]] ulp[l,u1] ulp[q1,q1]+4 \[Gamma]^2 q2[\[Mu]] u1[\[Nu]] ulp[l,u1] ulp[q1,q1]+4 \[Gamma] q2[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q1,q1]-8 \[Gamma]^3 q2[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q1,q1]+4 \[Gamma] q2[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,q1]-8 \[Gamma]^3 q2[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,q1]+2 u2[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q1,q1]-4 \[Gamma]^2 u2[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q1,q1]-4 \[Gamma] q1[\[Nu]] u1[\[Mu]] ulp[l,l] ulp[q1,u2]+8 \[Gamma]^3 q1[\[Nu]] u1[\[Mu]] ulp[l,l] ulp[q1,u2]-4 \[Gamma] q1[\[Mu]] u1[\[Nu]] ulp[l,l] ulp[q1,u2]+8 \[Gamma]^3 q1[\[Mu]] u1[\[Nu]] ulp[l,l] ulp[q1,u2]+2 q1[\[Nu]] u2[\[Mu]] ulp[l,l] ulp[q1,u2]-4 \[Gamma]^2 q1[\[Nu]] u2[\[Mu]] ulp[l,l] ulp[q1,u2]+2 q2[\[Nu]] u2[\[Mu]] ulp[l,l] ulp[q1,u2]-4 \[Gamma]^2 q2[\[Nu]] u2[\[Mu]] ulp[l,l] ulp[q1,u2]+2 q1[\[Mu]] u2[\[Nu]] ulp[l,l] ulp[q1,u2]-4 \[Gamma]^2 q1[\[Mu]] u2[\[Nu]] ulp[l,l] ulp[q1,u2]+2 q2[\[Mu]] u2[\[Nu]] ulp[l,l] ulp[q1,u2]-4 \[Gamma]^2 q2[\[Mu]] u2[\[Nu]] ulp[l,l] ulp[q1,u2]+16 \[Gamma] q1[\[Mu]] q1[\[Nu]] ulp[l,u1] ulp[q1,u2]-32 \[Gamma]^3 q1[\[Mu]] q1[\[Nu]] ulp[l,u1] ulp[q1,u2]+8 \[Gamma] q1[\[Nu]] q2[\[Mu]] ulp[l,u1] ulp[q1,u2]-16 \[Gamma]^3 q1[\[Nu]] q2[\[Mu]] ulp[l,u1] ulp[q1,u2]+8 \[Gamma] q1[\[Mu]] q2[\[Nu]] ulp[l,u1] ulp[q1,u2]-16 \[Gamma]^3 q1[\[Mu]] q2[\[Nu]] ulp[l,u1] ulp[q1,u2]+16 \[Gamma] q2[\[Mu]] q2[\[Nu]] ulp[l,u1] ulp[q1,u2]-32 \[Gamma]^3 q2[\[Mu]] q2[\[Nu]] ulp[l,u1] ulp[q1,u2]+8 \[Gamma] q2[\[Nu]] u1[\[Mu]] ulp[l,u1]^2 ulp[q1,u2]+8 \[Gamma] q2[\[Mu]] u1[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]+4 q1[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q1,u2]-8 \[Gamma]^2 q1[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q1,u2]+4 q2[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q1,u2]-16 \[Gamma]^2 q2[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q1,u2]+4 q1[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]-8 \[Gamma]^2 q1[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]+4 q2[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]-16 \[Gamma]^2 q2[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]+4 \[Gamma] q1[\[Nu]] u1[\[Mu]] ulp[q1,q1] ulp[q1,u2]-8 \[Gamma]^3 q1[\[Nu]] u1[\[Mu]] ulp[q1,q1] ulp[q1,u2]+4 \[Gamma] q1[\[Mu]] u1[\[Nu]] ulp[q1,q1] ulp[q1,u2]-8 \[Gamma]^3 q1[\[Mu]] u1[\[Nu]] ulp[q1,q1] ulp[q1,u2]-2 q1[\[Nu]] u2[\[Mu]] ulp[q1,q1] ulp[q1,u2]+4 \[Gamma]^2 q1[\[Nu]] u2[\[Mu]] ulp[q1,q1] ulp[q1,u2]-2 q2[\[Nu]] u2[\[Mu]] ulp[q1,q1] ulp[q1,u2]+4 \[Gamma]^2 q2[\[Nu]] u2[\[Mu]] ulp[q1,q1] ulp[q1,u2]-2 q1[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q1,u2]+4 \[Gamma]^2 q1[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q1,u2]-2 q2[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q1,u2]+4 \[Gamma]^2 q2[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q1,u2]-4 u1[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q1,q1] ulp[q1,u2]+8 \[Gamma]^2 u1[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q1,q1] ulp[q1,u2]-4 u1[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,q1] ulp[q1,u2]+8 \[Gamma]^2 u1[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,q1] ulp[q1,u2]-4 u1[\[Mu]] u1[\[Nu]] ulp[l,l] ulp[q1,u2]^2+8 \[Gamma]^2 u1[\[Mu]] u1[\[Nu]] ulp[l,l] ulp[q1,u2]^2-32 \[Gamma]^2 q1[\[Nu]] u1[\[Mu]] ulp[l,u1] ulp[q1,u2]^2-32 \[Gamma]^2 q1[\[Mu]] u1[\[Nu]] ulp[l,u1] ulp[q1,u2]^2+16 \[Gamma] q1[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q1,u2]^2+16 \[Gamma] q2[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q1,u2]^2+16 \[Gamma] q1[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,u2]^2+16 \[Gamma] q2[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,u2]^2+8 \[Gamma] u1[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q1,u2]^2+8 \[Gamma] u1[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]^2+4 u1[\[Mu]] u1[\[Nu]] ulp[q1,q1] ulp[q1,u2]^2-8 \[Gamma]^2 u1[\[Mu]] u1[\[Nu]] ulp[q1,q1] ulp[q1,u2]^2-32 \[Gamma] u1[\[Mu]] u1[\[Nu]] ulp[l,u1] ulp[q1,u2]^3+2 q1[\[Nu]] u1[\[Mu]] ulp[l,u1] ulp[q2,q2]-4 \[Gamma]^2 q1[\[Nu]] u1[\[Mu]] ulp[l,u1] ulp[q2,q2]+2 q2[\[Nu]] u1[\[Mu]] ulp[l,u1] ulp[q2,q2]-4 \[Gamma]^2 q2[\[Nu]] u1[\[Mu]] ulp[l,u1] ulp[q2,q2]+2 q1[\[Mu]] u1[\[Nu]] ulp[l,u1] ulp[q2,q2]-4 \[Gamma]^2 q1[\[Mu]] u1[\[Nu]] ulp[l,u1] ulp[q2,q2]+2 q2[\[Mu]] u1[\[Nu]] ulp[l,u1] ulp[q2,q2]-4 \[Gamma]^2 q2[\[Mu]] u1[\[Nu]] ulp[l,u1] ulp[q2,q2]-4 \[Gamma] q2[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q2,q2]+8 \[Gamma]^3 q2[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q2,q2]-4 \[Gamma] q2[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q2,q2]+8 \[Gamma]^3 q2[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q2,q2]-4 u2[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q2,q2]+8 \[Gamma]^2 u2[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q2,q2]+4 u1[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q1,u2] ulp[q2,q2]-8 \[Gamma]^2 u1[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q1,u2] ulp[q2,q2]+4 u1[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,u2] ulp[q2,q2]-8 \[Gamma]^2 u1[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,u2] ulp[q2,q2]+2 q1[\[Nu]] u1[\[Mu]] ulp[l,l] ulp[q2,u1]-4 \[Gamma]^2 q1[\[Nu]] u1[\[Mu]] ulp[l,l] ulp[q2,u1]+2 q2[\[Nu]] u1[\[Mu]] ulp[l,l] ulp[q2,u1]-4 \[Gamma]^2 q2[\[Nu]] u1[\[Mu]] ulp[l,l] ulp[q2,u1]+2 q1[\[Mu]] u1[\[Nu]] ulp[l,l] ulp[q2,u1]-4 \[Gamma]^2 q1[\[Mu]] u1[\[Nu]] ulp[l,l] ulp[q2,u1]+2 q2[\[Mu]] u1[\[Nu]] ulp[l,l] ulp[q2,u1]-4 \[Gamma]^2 q2[\[Mu]] u1[\[Nu]] ulp[l,l] ulp[q2,u1]-4 \[Gamma] q2[\[Nu]] u2[\[Mu]] ulp[l,l] ulp[q2,u1]+8 \[Gamma]^3 q2[\[Nu]] u2[\[Mu]] ulp[l,l] ulp[q2,u1]-4 \[Gamma] q2[\[Mu]] u2[\[Nu]] ulp[l,l] ulp[q2,u1]+8 \[Gamma]^3 q2[\[Mu]] u2[\[Nu]] ulp[l,l] ulp[q2,u1]+4 \[Gamma] q1[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q2,u1]-4 \[Gamma] q2[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q2,u1]+4 \[Gamma] q1[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q2,u1]-4 \[Gamma] q2[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q2,u1]-2 q1[\[Nu]] u1[\[Mu]] ulp[q1,q1] ulp[q2,u1]+4 \[Gamma]^2 q1[\[Nu]] u1[\[Mu]] ulp[q1,q1] ulp[q2,u1]-2 q2[\[Nu]] u1[\[Mu]] ulp[q1,q1] ulp[q2,u1]+4 \[Gamma]^2 q2[\[Nu]] u1[\[Mu]] ulp[q1,q1] ulp[q2,u1]-2 q1[\[Mu]] u1[\[Nu]] ulp[q1,q1] ulp[q2,u1]+4 \[Gamma]^2 q1[\[Mu]] u1[\[Nu]] ulp[q1,q1] ulp[q2,u1]-2 q2[\[Mu]] u1[\[Nu]] ulp[q1,q1] ulp[q2,u1]+4 \[Gamma]^2 q2[\[Mu]] u1[\[Nu]] ulp[q1,q1] ulp[q2,u1]+4 \[Gamma] q2[\[Nu]] u2[\[Mu]] ulp[q1,q1] ulp[q2,u1]-8 \[Gamma]^3 q2[\[Nu]] u2[\[Mu]] ulp[q1,q1] ulp[q2,u1]+4 \[Gamma] q2[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q2,u1]-8 \[Gamma]^3 q2[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q2,u1]+8 u2[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,q1] ulp[q2,u1]-16 \[Gamma]^2 u2[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,q1] ulp[q2,u1]+4 u1[\[Nu]] u2[\[Mu]] ulp[l,l] ulp[q1,u2] ulp[q2,u1]-8 \[Gamma]^2 u1[\[Nu]] u2[\[Mu]] ulp[l,l] ulp[q1,u2] ulp[q2,u1]+4 u1[\[Mu]] u2[\[Nu]] ulp[l,l] ulp[q1,u2] ulp[q2,u1]-8 \[Gamma]^2 u1[\[Mu]] u2[\[Nu]] ulp[l,l] ulp[q1,u2] ulp[q2,u1]+16 \[Gamma] q1[\[Nu]] u1[\[Mu]] ulp[l,u1] ulp[q1,u2] ulp[q2,u1]+16 \[Gamma] q2[\[Nu]] u1[\[Mu]] ulp[l,u1] ulp[q1,u2] ulp[q2,u1]+16 \[Gamma] q1[\[Mu]] u1[\[Nu]] ulp[l,u1] ulp[q1,u2] ulp[q2,u1]+16 \[Gamma] q2[\[Mu]] u1[\[Nu]] ulp[l,u1] ulp[q1,u2] ulp[q2,u1]-32 \[Gamma]^2 q2[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q1,u2] ulp[q2,u1]-32 \[Gamma]^2 q2[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,u2] ulp[q2,u1]-16 \[Gamma] u2[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q1,u2] ulp[q2,u1]-4 u1[\[Nu]] u2[\[Mu]] ulp[q1,q1] ulp[q1,u2] ulp[q2,u1]+8 \[Gamma]^2 u1[\[Nu]] u2[\[Mu]] ulp[q1,q1] ulp[q1,u2] ulp[q2,u1]-4 u1[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q1,u2] ulp[q2,u1]+8 \[Gamma]^2 u1[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q1,u2] ulp[q2,u1]+32 \[Gamma] u1[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q1,u2]^2 ulp[q2,u1]+32 \[Gamma] u1[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,u2]^2 ulp[q2,u1]-8 u2[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q2,q2] ulp[q2,u1]+16 \[Gamma]^2 u2[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q2,q2] ulp[q2,u1]-4 u2[\[Mu]] u2[\[Nu]] ulp[l,l] ulp[q2,u1]^2+8 \[Gamma]^2 u2[\[Mu]] u2[\[Nu]] ulp[l,l] ulp[q2,u1]^2+4 u2[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q2,u1]^2-8 \[Gamma]^2 u2[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q2,u1]^2-32 \[Gamma] u2[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,u2] ulp[q2,u1]^2-l[\[Mu]] (-q2[\[Nu]] ulp[l,l]+4 \[Gamma]^2 q2[\[Nu]] ulp[l,l]-4 \[Gamma]^4 q2[\[Nu]] ulp[l,l]-q2[\[Nu]] ulp[l,u1]^2+6 \[Gamma]^2 q2[\[Nu]] ulp[l,u1]^2+8 \[Gamma] u2[\[Nu]] ulp[l,u1]^3+q2[\[Nu]] ulp[q1,q1]-4 \[Gamma]^2 q2[\[Nu]] ulp[q1,q1]+4 \[Gamma]^4 q2[\[Nu]] ulp[q1,q1]-4 \[Gamma] u2[\[Nu]] ulp[l,u1] ulp[q1,q1]+8 \[Gamma]^3 u2[\[Nu]] ulp[l,u1] ulp[q1,q1]-2 l[\[Nu]] ((1-2 \[Gamma]^2)^2 ulp[l,l]+(2-8 \[Gamma]^2) ulp[l,u1]^2-(1-2 \[Gamma]^2)^2 ulp[q1,q1])-4 \[Gamma] u1[\[Nu]] ulp[l,l] ulp[q1,u2]+8 \[Gamma]^3 u1[\[Nu]] ulp[l,l] ulp[q1,u2]-8 \[Gamma] q2[\[Nu]] ulp[l,u1] ulp[q1,u2]+16 \[Gamma]^3 q2[\[Nu]] ulp[l,u1] ulp[q1,u2]-8 \[Gamma] u1[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]+4 u2[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]+4 \[Gamma] u1[\[Nu]] ulp[q1,q1] ulp[q1,u2]-8 \[Gamma]^3 u1[\[Nu]] ulp[q1,q1] ulp[q1,u2]-8 u1[\[Nu]] ulp[l,u1] ulp[q1,u2]^2-16 \[Gamma]^2 u1[\[Nu]] ulp[l,u1] ulp[q1,u2]^2+4 \[Gamma] u2[\[Nu]] ulp[l,u1] ulp[q2,q2]-8 \[Gamma]^3 u2[\[Nu]] ulp[l,u1] ulp[q2,q2]+4 \[Gamma] u2[\[Nu]] ulp[l,l] ulp[q2,u1]-8 \[Gamma]^3 u2[\[Nu]] ulp[l,l] ulp[q2,u1]+4 q2[\[Nu]] ulp[l,u1] ulp[q2,u1]-8 \[Gamma]^2 q2[\[Nu]] ulp[l,u1] ulp[q2,u1]+8 \[Gamma] u2[\[Nu]] ulp[l,u1]^2 ulp[q2,u1]-4 \[Gamma] u2[\[Nu]] ulp[q1,q1] ulp[q2,u1]+8 \[Gamma]^3 u2[\[Nu]] ulp[q1,q1] ulp[q2,u1]+8 u2[\[Nu]] ulp[l,u1] ulp[q1,u2] ulp[q2,u1]+16 \[Gamma]^2 u2[\[Nu]] ulp[l,u1] ulp[q1,u2] ulp[q2,u1]+q1[\[Nu]] ((1-2 \[Gamma]^2)^2 ulp[l,l]+(3-10 \[Gamma]^2) ulp[l,u1]^2-(1-2 \[Gamma]^2)^2 ulp[q1,q1]+4 (1-2 \[Gamma]^2) ulp[l,u1] ulp[q2,u1]))-l[\[Nu]] (-4 u1[\[Mu]] ulp[q1,u2] ((\[Gamma]-2 \[Gamma]^3) ulp[l,l]+2 \[Gamma] ulp[l,u1]^2+\[Gamma] (-1+2 \[Gamma]^2) ulp[q1,q1]+2 (1+2 \[Gamma]^2) ulp[l,u1] ulp[q1,u2])-q2[\[Mu]] ((1-2 \[Gamma]^2)^2 ulp[l,l]+(1-6 \[Gamma]^2) ulp[l,u1]^2-(1-2 \[Gamma]^2)^2 ulp[q1,q1]-4 (-1+2 \[Gamma]^2) ulp[l,u1] (2 \[Gamma] ulp[q1,u2]-ulp[q2,u1]))+q1[\[Mu]] ((1-2 \[Gamma]^2)^2 ulp[l,l]+(3-10 \[Gamma]^2) ulp[l,u1]^2-(1-2 \[Gamma]^2)^2 ulp[q1,q1]+4 (1-2 \[Gamma]^2) ulp[l,u1] ulp[q2,u1])+4 u2[\[Mu]] (2 \[Gamma] ulp[l,u1]^3-\[Gamma] (-1+2 \[Gamma]^2) (ulp[l,l]-ulp[q1,q1]) ulp[q2,u1]+ulp[l,u1]^2 (ulp[q1,u2]+2 \[Gamma] ulp[q2,u1])+ulp[l,u1] (\[Gamma] (-1+2 \[Gamma]^2) ulp[q1,q1]+(\[Gamma]-2 \[Gamma]^3) ulp[q2,q2]+2 (1+2 \[Gamma]^2) ulp[q1,u2] ulp[q2,u1])))+ulp[l,u1]^2 ulp[q1,q1] \[Eta][\[Mu],\[Nu]]-2 \[Gamma]^2 ulp[l,u1]^2 ulp[q1,q1] \[Eta][\[Mu],\[Nu]]-4 \[Gamma] ulp[l,u1] ulp[q1,q1] ulp[q1,u2] \[Eta][\[Mu],\[Nu]]+8 \[Gamma]^3 ulp[l,u1] ulp[q1,q1] ulp[q1,u2] \[Eta][\[Mu],\[Nu]]-2 ulp[l,l] ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]+4 \[Gamma]^2 ulp[l,l] ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]-4 ulp[l,u1]^2 ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]+16 \[Gamma]^2 ulp[l,u1]^2 ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]+2 ulp[q1,q1] ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]-4 \[Gamma]^2 ulp[q1,q1] ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]-16 \[Gamma] ulp[l,u1] ulp[q1,u2]^3 \[Eta][\[Mu],\[Nu]]-2 ulp[l,u1]^2 ulp[q2,q2] \[Eta][\[Mu],\[Nu]]+4 \[Gamma]^2 ulp[l,u1]^2 ulp[q2,q2] \[Eta][\[Mu],\[Nu]]+4 \[Gamma] ulp[l,u1] ulp[q1,u2] ulp[q2,q2] \[Eta][\[Mu],\[Nu]]-8 \[Gamma]^3 ulp[l,u1] ulp[q1,u2] ulp[q2,q2] \[Eta][\[Mu],\[Nu]]+4 ulp[l,u1] ulp[q1,q1] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]-8 \[Gamma]^2 ulp[l,u1] ulp[q1,q1] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]+4 \[Gamma] ulp[l,l] ulp[q1,u2] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]-8 \[Gamma]^3 ulp[l,l] ulp[q1,u2] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]-8 \[Gamma] ulp[l,u1]^2 ulp[q1,u2] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]-4 \[Gamma] ulp[q1,q1] ulp[q1,u2] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]+8 \[Gamma]^3 ulp[q1,q1] ulp[q1,u2] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]+32 \[Gamma]^2 ulp[l,u1] ulp[q1,u2]^2 ulp[q2,u1] \[Eta][\[Mu],\[Nu]]-4 ulp[l,u1] ulp[q2,q2] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]+8 \[Gamma]^2 ulp[l,u1] ulp[q2,q2] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]-2 ulp[l,l] ulp[q2,u1]^2 \[Eta][\[Mu],\[Nu]]+4 \[Gamma]^2 ulp[l,l] ulp[q2,u1]^2 \[Eta][\[Mu],\[Nu]]+2 ulp[q1,q1] ulp[q2,u1]^2 \[Eta][\[Mu],\[Nu]]-4 \[Gamma]^2 ulp[q1,q1] ulp[q2,u1]^2 \[Eta][\[Mu],\[Nu]]-16 \[Gamma] ulp[l,u1] ulp[q1,u2] ulp[q2,u1]^2 \[Eta][\[Mu],\[Nu]])/(4 ulp[l,l] ulp[l,u1]^2 ulp[l,u2] (ulp[l,l]-2 ulp[l,q1]+ulp[q1,q1]) (ulp[l,l]+2 ulp[l,q2]+ulp[q2,q2]))),(-4 u2[\[Mu]] (-ulp[q1,u2] (2 l[\[Nu]] ((1-2 \[Gamma]^2)^2 ulp[l,l]-(1-2 \[Gamma]^2)^2 ulp[l,q1]+(1-4 \[Gamma]^2) ulp[l,u1]^2)-2 q1[\[Nu]] ((1-2 \[Gamma]^2)^2 ulp[l,l]-(1-2 \[Gamma]^2)^2 ulp[l,q1]+ulp[l,u1] ((1-4 \[Gamma]^2) ulp[l,u1]+4 \[Gamma] (1-2 \[Gamma]^2) ulp[q1,u2]))+ulp[q1,u2] (4 \[Gamma] (-1+2 \[Gamma]^2) q2[\[Nu]] ulp[l,u1]+u1[\[Nu]] ((3 \[Gamma]-6 \[Gamma]^3) ulp[l,l]+(-2 \[Gamma]+4 \[Gamma]^3) ulp[l,q1]+4 \[Gamma] ulp[l,u1]^2-\[Gamma] ulp[q1,q1]+2 \[Gamma]^3 ulp[q1,q1]+4 ulp[l,u1] ulp[q1,u2]+8 \[Gamma]^2 ulp[l,u1] ulp[q1,u2])))+u2[\[Nu]] (-2 (1-2 \[Gamma]^2)^2 ulp[l,q1]^2+(-1+2 \[Gamma]^2) ulp[l,l] ((-2+4 \[Gamma]^2) ulp[l,q1]+(-2+4 \[Gamma]^2) ulp[l,q2]+ulp[q1,q1]-2 \[Gamma]^2 ulp[q1,q1]-ulp[q2,q2]+2 \[Gamma]^2 ulp[q2,q2]-8 \[Gamma] ulp[q1,u2] ulp[q2,u1])-(-1+2 \[Gamma]^2) ulp[l,q1] ((-2+4 \[Gamma]^2) ulp[l,q2]+(1-2 \[Gamma]^2) ulp[q1,q1]-ulp[q2,q2]+2 \[Gamma]^2 ulp[q2,q2]-8 \[Gamma] ulp[q1,u2] ulp[q2,u1])+ulp[l,u1] (2 (1-4 \[Gamma]^2) ulp[l,q2] ulp[l,u1]+8 \[Gamma] ulp[l,u1]^2 ulp[q1,u2]+ulp[l,u1] (4 ulp[q1,u2]^2+(1-4 \[Gamma]^2) ulp[q2,q2]+8 \[Gamma] ulp[q1,u2] ulp[q2,u1])+4 ulp[q1,u2] (\[Gamma] (-1+2 \[Gamma]^2) ulp[q1,q1]+(\[Gamma]-2 \[Gamma]^3) ulp[q2,q2]+2 (1+2 \[Gamma]^2) ulp[q1,u2] ulp[q2,u1]))))+ulp[q1,u2] (8 l[\[Mu]] u2[\[Nu]] ((1-2 \[Gamma]^2)^2 ulp[l,l]-(1-2 \[Gamma]^2)^2 ulp[l,q1]+(1-4 \[Gamma]^2) ulp[l,u1]^2)-8 q1[\[Mu]] ((-1+2 \[Gamma]^2) u1[\[Nu]] ulp[l,u1] ulp[q1,u2]+u2[\[Nu]] ((1-2 \[Gamma]^2)^2 ulp[l,l]-(1-2 \[Gamma]^2)^2 ulp[l,q1]+ulp[l,u1] ((1-4 \[Gamma]^2) ulp[l,u1]+4 \[Gamma] (1-2 \[Gamma]^2) ulp[q1,u2])))+ulp[q1,u2] (-8 (-1+2 \[Gamma]^2) q2[\[Mu]] (u1[\[Nu]]-2 \[Gamma] u2[\[Nu]]) ulp[l,u1]-4 u1[\[Mu]] (2 (-1+2 \[Gamma]^2) (q1[\[Nu]]+q2[\[Nu]]) ulp[l,u1]+u2[\[Nu]] ((-3 \[Gamma]+6 \[Gamma]^3) ulp[l,l]+(2 \[Gamma]-4 \[Gamma]^3) ulp[l,q1]-4 \[Gamma] ulp[l,u1]^2+\[Gamma] ulp[q1,q1]-2 \[Gamma]^3 ulp[q1,q1]-4 ulp[l,u1] ulp[q1,u2]-8 \[Gamma]^2 ulp[l,u1] ulp[q1,u2]))+(3 (1-2 \[Gamma]^2)^2 ulp[l,l]-2 (1-2 \[Gamma]^2)^2 ulp[l,q1]-8 \[Gamma]^2 ulp[l,u1]^2-ulp[q1,q1]+4 \[Gamma]^2 ulp[q1,q1]-4 \[Gamma]^4 ulp[q1,q1]+32 \[Gamma] ulp[l,u1] ulp[q1,u2]-64 \[Gamma]^3 ulp[l,u1] ulp[q1,u2]-16 ulp[l,u1] ulp[q2,u1]+32 \[Gamma]^2 ulp[l,u1] ulp[q2,u1]) \[Eta][\[Mu],\[Nu]])))/(16 ulp[l,l] ulp[l,u1]^2 ulp[l,u2] (ulp[l,l]-2 ulp[l,q1]+ulp[q1,q1]) ulp[q1,u2]^2),(-2 l[\[Mu]] q1[\[Nu]] ulp[l,u1]^2+8 \[Gamma]^2 l[\[Mu]] q1[\[Nu]] ulp[l,u1]^2-8 \[Gamma]^4 l[\[Mu]] q1[\[Nu]] ulp[l,u1]^2-4 q1[\[Mu]] q1[\[Nu]] ulp[l,u1]^2+16 \[Gamma]^2 q1[\[Mu]] q1[\[Nu]] ulp[l,u1]^2-16 \[Gamma]^4 q1[\[Mu]] q1[\[Nu]] ulp[l,u1]^2-4 q1[\[Nu]] q2[\[Mu]] ulp[l,u1]^2+16 \[Gamma]^2 q1[\[Nu]] q2[\[Mu]] ulp[l,u1]^2-16 \[Gamma]^4 q1[\[Nu]] q2[\[Mu]] ulp[l,u1]^2-4 q1[\[Mu]] q2[\[Nu]] ulp[l,u1]^2+16 \[Gamma]^2 q1[\[Mu]] q2[\[Nu]] ulp[l,u1]^2-16 \[Gamma]^4 q1[\[Mu]] q2[\[Nu]] ulp[l,u1]^2-4 q2[\[Mu]] q2[\[Nu]] ulp[l,u1]^2+16 \[Gamma]^2 q2[\[Mu]] q2[\[Nu]] ulp[l,u1]^2-16 \[Gamma]^4 q2[\[Mu]] q2[\[Nu]] ulp[l,u1]^2+8 \[Gamma] u1[\[Nu]] u2[\[Mu]] ulp[l,l] ulp[l,u1]^2-16 \[Gamma]^3 u1[\[Nu]] u2[\[Mu]] ulp[l,l] ulp[l,u1]^2+8 \[Gamma] u1[\[Nu]] u2[\[Mu]] ulp[l,q1] ulp[l,u1]^2-16 \[Gamma]^3 u1[\[Nu]] u2[\[Mu]] ulp[l,q1] ulp[l,u1]^2+16 \[Gamma] u1[\[Nu]] u2[\[Mu]] ulp[l,q2] ulp[l,u1]^2-32 \[Gamma]^3 u1[\[Nu]] u2[\[Mu]] ulp[l,q2] ulp[l,u1]^2+4 q1[\[Mu]] u1[\[Nu]] ulp[l,u1]^3-8 \[Gamma]^2 q1[\[Mu]] u1[\[Nu]] ulp[l,u1]^3+4 q2[\[Mu]] u1[\[Nu]] ulp[l,u1]^3-8 \[Gamma]^2 q2[\[Mu]] u1[\[Nu]] ulp[l,u1]^3-8 \[Gamma] q2[\[Nu]] u2[\[Mu]] ulp[l,u1]^3+16 \[Gamma]^3 q2[\[Nu]] u2[\[Mu]] ulp[l,u1]^3-8 \[Gamma] q2[\[Mu]] u2[\[Nu]] ulp[l,u1]^3+16 \[Gamma]^3 q2[\[Mu]] u2[\[Nu]] ulp[l,u1]^3-4 \[Gamma] u1[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q1,q1]+8 \[Gamma]^3 u1[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q1,q1]+8 \[Gamma] l[\[Mu]] u1[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]-16 \[Gamma]^3 l[\[Mu]] u1[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]+8 \[Gamma] q1[\[Mu]] u1[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]-16 \[Gamma]^3 q1[\[Mu]] u1[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]-4 q1[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q1,u2]+8 \[Gamma]^2 q1[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q1,u2]-4 q2[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q1,u2]+8 \[Gamma]^2 q2[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q1,u2]-4 q1[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]+8 \[Gamma]^2 q1[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]-4 q2[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]+8 \[Gamma]^2 q2[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]+8 u1[\[Nu]] u2[\[Mu]] ulp[l,u1]^3 ulp[q1,u2]-48 \[Gamma]^2 u1[\[Nu]] u2[\[Mu]] ulp[l,u1]^3 ulp[q1,u2]+4 \[Gamma] u1[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q2,q2]-8 \[Gamma]^3 u1[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q2,q2]+4 l[\[Mu]] u1[\[Nu]] ulp[l,q1] ulp[q2,u1]-16 \[Gamma]^2 l[\[Mu]] u1[\[Nu]] ulp[l,q1] ulp[q2,u1]+16 \[Gamma]^4 l[\[Mu]] u1[\[Nu]] ulp[l,q1] ulp[q2,u1]+2 q2[\[Mu]] u1[\[Nu]] ulp[l,q1] ulp[q2,u1]-8 \[Gamma]^2 q2[\[Mu]] u1[\[Nu]] ulp[l,q1] ulp[q2,u1]+8 \[Gamma]^4 q2[\[Mu]] u1[\[Nu]] ulp[l,q1] ulp[q2,u1]+4 l[\[Mu]] u1[\[Nu]] ulp[l,q2] ulp[q2,u1]-16 \[Gamma]^2 l[\[Mu]] u1[\[Nu]] ulp[l,q2] ulp[q2,u1]+16 \[Gamma]^4 l[\[Mu]] u1[\[Nu]] ulp[l,q2] ulp[q2,u1]+2 q2[\[Mu]] u1[\[Nu]] ulp[l,q2] ulp[q2,u1]-8 \[Gamma]^2 q2[\[Mu]] u1[\[Nu]] ulp[l,q2] ulp[q2,u1]+8 \[Gamma]^4 q2[\[Mu]] u1[\[Nu]] ulp[l,q2] ulp[q2,u1]-8 \[Gamma] q2[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q2,u1]+16 \[Gamma]^3 q2[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q2,u1]-8 \[Gamma] l[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q2,u1]+16 \[Gamma]^3 l[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q2,u1]-8 \[Gamma] q2[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q2,u1]+16 \[Gamma]^3 q2[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q2,u1]-16 u2[\[Mu]] u2[\[Nu]] ulp[l,u1]^3 ulp[q2,u1]+32 \[Gamma]^2 u2[\[Mu]] u2[\[Nu]] ulp[l,u1]^3 ulp[q2,u1]-l[\[Mu]] u1[\[Nu]] ulp[q1,q1] ulp[q2,u1]+4 \[Gamma]^2 l[\[Mu]] u1[\[Nu]] ulp[q1,q1] ulp[q2,u1]-4 \[Gamma]^4 l[\[Mu]] u1[\[Nu]] ulp[q1,q1] ulp[q2,u1]-32 \[Gamma]^2 u1[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q1,u2] ulp[q2,u1]+l[\[Mu]] u1[\[Nu]] ulp[q2,q2] ulp[q2,u1]-4 \[Gamma]^2 l[\[Mu]] u1[\[Nu]] ulp[q2,q2] ulp[q2,u1]+4 \[Gamma]^4 l[\[Mu]] u1[\[Nu]] ulp[q2,q2] ulp[q2,u1]-2 l[\[Mu]] q2[\[Nu]] ulp[q2,u1]^2+8 \[Gamma]^2 l[\[Mu]] q2[\[Nu]] ulp[q2,u1]^2-8 \[Gamma]^4 l[\[Mu]] q2[\[Nu]] ulp[q2,u1]^2-8 u2[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q2,u1]^2+16 \[Gamma]^2 u2[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q2,u1]^2+8 \[Gamma] q2[\[Mu]] u1[\[Nu]] ulp[q1,u2] ulp[q2,u1]^2-16 \[Gamma]^3 q2[\[Mu]] u1[\[Nu]] ulp[q1,u2] ulp[q2,u1]^2-2 (-1+2 \[Gamma]^2) l[\[Nu]] ((-1+2 \[Gamma]^2) q1[\[Mu]] ulp[l,u1]^2+ulp[q2,u1] (-4 \[Gamma] u2[\[Mu]] ulp[l,u1]^2+(-1+2 \[Gamma]^2) (2 l[\[Mu]]+q2[\[Mu]]) ulp[q2,u1]))+u1[\[Mu]] (-4 u2[\[Nu]] ulp[l,u1]^2 ((-2 \[Gamma]+4 \[Gamma]^3) ulp[l,l]+(-2 \[Gamma]+4 \[Gamma]^3) ulp[l,q1]-4 \[Gamma] ulp[l,q2]+8 \[Gamma]^3 ulp[l,q2]+\[Gamma] ulp[q1,q1]-2 \[Gamma]^3 ulp[q1,q1]-2 ulp[l,u1] ulp[q1,u2]+12 \[Gamma]^2 ulp[l,u1] ulp[q1,u2]-\[Gamma] ulp[q2,q2]+2 \[Gamma]^3 ulp[q2,q2]+8 \[Gamma]^2 ulp[q1,u2] ulp[q2,u1])-2 u1[\[Nu]] (2 (1-2 \[Gamma]^2)^2 ulp[l,q1]^2+2 (1-2 \[Gamma]^2)^2 ulp[l,q2]^2-(1-2 \[Gamma]^2)^2 ulp[l,q2] (ulp[q1,q1]-ulp[q2,q2])+(1-2 \[Gamma]^2)^2 ulp[l,q1] (4 ulp[l,q2]-ulp[q1,q1]+ulp[q2,q2])+2 ulp[q1,u2] (2 (-1+6 \[Gamma]^2) ulp[l,u1]^2 ulp[q1,u2]+\[Gamma] ulp[q2,u1] ((-1+2 \[Gamma]^2) ulp[q1,q1]+ulp[q2,q2]-2 \[Gamma]^2 ulp[q2,q2]-8 \[Gamma] ulp[q1,u2] ulp[q2,u1])))-(-1+2 \[Gamma]^2) (4 q1[\[Nu]] ulp[l,u1]^2 (ulp[l,u1]+2 \[Gamma] ulp[q1,u2])+l[\[Nu]] (8 \[Gamma] ulp[l,u1]^2 ulp[q1,u2]-(-1+2 \[Gamma]^2) (4 ulp[l,q1]+4 ulp[l,q2]-ulp[q1,q1]+ulp[q2,q2]) ulp[q2,u1])+2 q2[\[Nu]] (2 ulp[l,u1]^3+ulp[q2,u1] (ulp[l,q1]-2 \[Gamma]^2 ulp[l,q1]+ulp[l,q2]-2 \[Gamma]^2 ulp[l,q2]+4 \[Gamma] ulp[q1,u2] ulp[q2,u1]))))+2 ulp[l,l] ulp[l,u1]^2 \[Eta][\[Mu],\[Nu]]-8 \[Gamma]^2 ulp[l,l] ulp[l,u1]^2 \[Eta][\[Mu],\[Nu]]+8 \[Gamma]^4 ulp[l,l] ulp[l,u1]^2 \[Eta][\[Mu],\[Nu]]+2 ulp[l,q1] ulp[l,u1]^2 \[Eta][\[Mu],\[Nu]]-8 \[Gamma]^2 ulp[l,q1] ulp[l,u1]^2 \[Eta][\[Mu],\[Nu]]+8 \[Gamma]^4 ulp[l,q1] ulp[l,u1]^2 \[Eta][\[Mu],\[Nu]]+4 ulp[l,q2] ulp[l,u1]^2 \[Eta][\[Mu],\[Nu]]-16 \[Gamma]^2 ulp[l,q2] ulp[l,u1]^2 \[Eta][\[Mu],\[Nu]]+16 \[Gamma]^4 ulp[l,q2] ulp[l,u1]^2 \[Eta][\[Mu],\[Nu]]-ulp[l,u1]^2 ulp[q1,q1] \[Eta][\[Mu],\[Nu]]+4 \[Gamma]^2 ulp[l,u1]^2 ulp[q1,q1] \[Eta][\[Mu],\[Nu]]-4 \[Gamma]^4 ulp[l,u1]^2 ulp[q1,q1] \[Eta][\[Mu],\[Nu]]+4 ulp[l,u1]^2 ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]-8 \[Gamma]^2 ulp[l,u1]^2 ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]+ulp[l,u1]^2 ulp[q2,q2] \[Eta][\[Mu],\[Nu]]-4 \[Gamma]^2 ulp[l,u1]^2 ulp[q2,q2] \[Eta][\[Mu],\[Nu]]+4 \[Gamma]^4 ulp[l,u1]^2 ulp[q2,q2] \[Eta][\[Mu],\[Nu]]-8 ulp[l,u1]^3 ulp[q2,u1] \[Eta][\[Mu],\[Nu]]+16 \[Gamma]^2 ulp[l,u1]^3 ulp[q2,u1] \[Eta][\[Mu],\[Nu]]-8 \[Gamma] ulp[l,u1]^2 ulp[q1,u2] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]+16 \[Gamma]^3 ulp[l,u1]^2 ulp[q1,u2] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]-4 ulp[l,u1]^2 ulp[q2,u1]^2 \[Eta][\[Mu],\[Nu]]+8 \[Gamma]^2 ulp[l,u1]^2 ulp[q2,u1]^2 \[Eta][\[Mu],\[Nu]])/(16 ulp[l,l] ulp[l,u1]^2 ulp[l,u2] (ulp[l,l]+2 ulp[l,q2]+ulp[q2,q2]) (ulp[l,u1]+ulp[q2,u1])^2),(2 q2[\[Mu]] u1[\[Nu]] ((1-2 \[Gamma]^2) ulp[l,l]+(1-2 \[Gamma]^2) ulp[l,q2]+ulp[l,u1]^2+\[Gamma]^2 ulp[q2,q2]) ulp[q2,u1]+u1[\[Mu]] (2 q2[\[Nu]] ((1-2 \[Gamma]^2) ulp[l,l]+(1-2 \[Gamma]^2) ulp[l,q2]+ulp[l,u1]^2+\[Gamma]^2 ulp[q2,q2]) ulp[q2,u1]+u1[\[Nu]] (ulp[l,u1]^2 ulp[q1,q1]-ulp[l,u1]^2 ulp[q2,q2]+\[Gamma]^2 ulp[q1,q1] ulp[q2,q2]-\[Gamma]^2 ulp[q2,q2]^2+4 ulp[l,q1] ulp[l,u1] ulp[q2,u1]-4 \[Gamma] ulp[q1,u2] ulp[q2,q2] ulp[q2,u1]+ulp[l,l] ((1-2 \[Gamma]^2) ulp[q1,q1]+(-1+2 \[Gamma]^2) ulp[q2,q2]+8 \[Gamma] ulp[q1,u2] ulp[q2,u1])+ulp[l,q2] ((1-2 \[Gamma]^2) ulp[q1,q1]+(-1+2 \[Gamma]^2) ulp[q2,q2]+4 (ulp[l,u1]+2 \[Gamma] ulp[q1,u2]) ulp[q2,u1]))))/(2 ulp[l,l] ulp[l,u2] ulp[q2,q2] (ulp[l,l]+2 ulp[l,q2]+ulp[q2,q2]) ulp[q2,u1]^2),-((-12 q1[\[Mu]] q1[\[Nu]]+16 \[Gamma]^2 q1[\[Mu]] q1[\[Nu]]-8 q1[\[Nu]] q2[\[Mu]]+8 \[Gamma]^2 q1[\[Nu]] q2[\[Mu]]-8 q1[\[Mu]] q2[\[Nu]]+8 \[Gamma]^2 q1[\[Mu]] q2[\[Nu]]-16 q2[\[Mu]] q2[\[Nu]]+16 \[Gamma]^2 q2[\[Mu]] q2[\[Nu]]+8 (q1[\[Nu]] (2 \[Gamma] u1[\[Mu]]-u2[\[Mu]])-q2[\[Nu]] u2[\[Mu]]+q1[\[Mu]] (2 \[Gamma] u1[\[Nu]]-u2[\[Nu]])-q2[\[Mu]] u2[\[Nu]]) ulp[q1,u2]-4 (3 q1[\[Nu]] u1[\[Mu]]+3 q1[\[Mu]] u1[\[Nu]]+4 q2[\[Mu]] u1[\[Nu]]+4 q2[\[Nu]] (u1[\[Mu]]-\[Gamma] u2[\[Mu]])-4 \[Gamma] q2[\[Mu]] u2[\[Nu]]) ulp[q2,u1]+8 ulp[q1,u2]^2 (2 u1[\[Mu]] u1[\[Nu]]+\[Eta][\[Mu],\[Nu]])+16 ulp[q2,u1]^2 (u2[\[Mu]] u2[\[Nu]]+\[Eta][\[Mu],\[Nu]])-16 ulp[q1,u2] ulp[q2,u1] (u1[\[Nu]] u2[\[Mu]]+u1[\[Mu]] u2[\[Nu]]+\[Gamma] \[Eta][\[Mu],\[Nu]])+2 ulp[q2,q2] (6 \[Gamma] u1[\[Nu]] u2[\[Mu]]-2 u2[\[Mu]] u2[\[Nu]]+u1[\[Mu]] (u1[\[Nu]]+6 \[Gamma] u2[\[Nu]])+3 \[Eta][\[Mu],\[Nu]]-\[Gamma]^2 \[Eta][\[Mu],\[Nu]])+2 ulp[q2,q2] (2 \[Gamma] u1[\[Nu]] u2[\[Mu]]+2 \[Gamma] u1[\[Mu]] u2[\[Nu]]-2 u2[\[Mu]] u2[\[Nu]]-\[Eta][\[Mu],\[Nu]]+\[Gamma]^2 \[Eta][\[Mu],\[Nu]])+2 ulp[q1,q1] (4 \[Gamma] u1[\[Nu]] u2[\[Mu]]+u1[\[Mu]] (u1[\[Nu]]+4 \[Gamma] u2[\[Nu]])+(1-2 \[Gamma]^2) \[Eta][\[Mu],\[Nu]])-1/(ulp[l,l]+2 ulp[l,q2]+ulp[q2,q2]) (-2 (q1[\[Nu]] q2[\[Mu]]+2 l[\[Nu]] (q1[\[Mu]]+q2[\[Mu]])+q1[\[Mu]] q2[\[Nu]]+2 q2[\[Mu]] q2[\[Nu]]+2 l[\[Mu]] (q1[\[Nu]]+q2[\[Nu]])) ulp[l,q1]-2 (6 q1[\[Mu]] q1[\[Nu]]-8 \[Gamma]^2 q1[\[Mu]] q1[\[Nu]]+5 q1[\[Nu]] q2[\[Mu]]-4 \[Gamma]^2 q1[\[Nu]] q2[\[Mu]]+2 l[\[Nu]] (q1[\[Mu]]+2 q2[\[Mu]])+5 q1[\[Mu]] q2[\[Nu]]-4 \[Gamma]^2 q1[\[Mu]] q2[\[Nu]]+12 q2[\[Mu]] q2[\[Nu]]-8 \[Gamma]^2 q2[\[Mu]] q2[\[Nu]]+2 l[\[Mu]] (q1[\[Nu]]+2 q2[\[Nu]])) ulp[l,q2]-8 (q1[\[Nu]] u1[\[Mu]]+q1[\[Mu]] u1[\[Nu]]) ulp[l,q1] ulp[l,u1]-8 (q1[\[Nu]] u1[\[Mu]]+q2[\[Nu]] u1[\[Mu]]+(q1[\[Mu]]+q2[\[Mu]]) u1[\[Nu]]) ulp[l,q2] ulp[l,u1]+4 (q1[\[Mu]] (2 q1[\[Nu]]+q2[\[Nu]])+q2[\[Mu]] (q1[\[Nu]]+2 q2[\[Nu]])) ulp[l,u1]^2+(2 q1[\[Nu]] q2[\[Mu]]+l[\[Nu]] (q1[\[Mu]]+q2[\[Mu]])+2 (q1[\[Mu]]+2 q2[\[Mu]]) q2[\[Nu]]+l[\[Mu]] (q1[\[Nu]]+q2[\[Nu]])) ulp[q1,q1]+2 (-2 l[\[Nu]] u1[\[Mu]]+q1[\[Nu]] u1[\[Mu]]+q2[\[Nu]] u1[\[Mu]]-2 l[\[Mu]] u1[\[Nu]]+q1[\[Mu]] u1[\[Nu]]+q2[\[Mu]] u1[\[Nu]]) ulp[l,u1] ulp[q1,q1]+8 (q1[\[Nu]] (2 \[Gamma] u1[\[Mu]]-u2[\[Mu]])-q2[\[Nu]] u2[\[Mu]]+q1[\[Mu]] (2 \[Gamma] u1[\[Nu]]-u2[\[Nu]])-q2[\[Mu]] u2[\[Nu]]) ulp[l,q2] ulp[q1,u2]-(l[\[Nu]] (q1[\[Mu]]+3 q2[\[Mu]])+l[\[Mu]] (q1[\[Nu]]+3 q2[\[Nu]])+4 q1[\[Mu]] (q1[\[Nu]]-2 \[Gamma]^2 q1[\[Nu]]+q2[\[Nu]]-\[Gamma]^2 q2[\[Nu]])+4 q2[\[Mu]] (-((-1+\[Gamma]^2) q1[\[Nu]])+(3-2 \[Gamma]^2) q2[\[Nu]])) ulp[q2,q2]-2 (2 l[\[Nu]] u1[\[Mu]]+q1[\[Nu]] u1[\[Mu]]+3 q2[\[Nu]] u1[\[Mu]]+2 l[\[Mu]] u1[\[Nu]]+q1[\[Mu]] u1[\[Nu]]+3 q2[\[Mu]] u1[\[Nu]]) ulp[l,u1] ulp[q2,q2]+8 (q1[\[Nu]] (2 \[Gamma] u1[\[Mu]]-u2[\[Mu]])-q2[\[Nu]] u2[\[Mu]]+q1[\[Mu]] (2 \[Gamma] u1[\[Nu]]-u2[\[Nu]])-q2[\[Mu]] u2[\[Nu]]) ulp[q1,u2] ulp[q2,q2]-4 (2 l[\[Nu]] u1[\[Mu]]+q1[\[Nu]] u1[\[Mu]]+q2[\[Nu]] u1[\[Mu]]+2 l[\[Mu]] u1[\[Nu]]+q1[\[Mu]] u1[\[Nu]]+q2[\[Mu]] u1[\[Nu]]) ulp[l,q1] ulp[q2,u1]-8 (l[\[Nu]] u1[\[Mu]]+2 q1[\[Nu]] u1[\[Mu]]+3 q2[\[Nu]] u1[\[Mu]]+l[\[Mu]] u1[\[Nu]]+2 q1[\[Mu]] u1[\[Nu]]+3 q2[\[Mu]] u1[\[Nu]]-2 \[Gamma] q2[\[Nu]] u2[\[Mu]]-2 \[Gamma] q2[\[Mu]] u2[\[Nu]]) ulp[l,q2] ulp[q2,u1]+4 (-2 l[\[Nu]] q2[\[Mu]]+q1[\[Nu]] q2[\[Mu]]-2 l[\[Mu]] q2[\[Nu]]+q1[\[Mu]] (2 q1[\[Nu]]+q2[\[Nu]])) ulp[l,u1] ulp[q2,u1]+4 (q1[\[Nu]] u1[\[Mu]]+q2[\[Nu]] u1[\[Mu]]+(q1[\[Mu]]+q2[\[Mu]]) u1[\[Nu]]) ulp[q1,q1] ulp[q2,u1]-2 (2 l[\[Nu]] u1[\[Mu]]+5 q1[\[Nu]] u1[\[Mu]]+7 q2[\[Nu]] u1[\[Mu]]+2 l[\[Mu]] u1[\[Nu]]+5 q1[\[Mu]] u1[\[Nu]]+7 q2[\[Mu]] u1[\[Nu]]-4 \[Gamma] q2[\[Nu]] u2[\[Mu]]-4 \[Gamma] q2[\[Mu]] u2[\[Nu]]) ulp[q2,q2] ulp[q2,u1]+4 (2 l[\[Mu]] l[\[Nu]]+q1[\[Nu]] q2[\[Mu]]+q1[\[Mu]] (2 q1[\[Nu]]+q2[\[Nu]])) ulp[q2,u1]^2-2 ulp[l,q1] ulp[q1,q1] \[Eta][\[Mu],\[Nu]]-2 ulp[l,u1]^2 ulp[q1,q1] \[Eta][\[Mu],\[Nu]]+ulp[q1,q1]^2 \[Eta][\[Mu],\[Nu]]+2 ulp[l,q1] ulp[q2,q2] \[Eta][\[Mu],\[Nu]]-2 ulp[l,u1]^2 ulp[q2,q2] \[Eta][\[Mu],\[Nu]]+8 ulp[l,q1] ulp[l,u1] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]+16 ulp[l,q2] ulp[l,u1] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]-4 ulp[l,u1] ulp[q1,q1] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]+4 ulp[l,u1] ulp[q2,q2] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]+4 ulp[l,q1] ulp[q2,u1]^2 \[Eta][\[Mu],\[Nu]]-6 ulp[q1,q1] ulp[q2,u1]^2 \[Eta][\[Mu],\[Nu]]+8 ulp[l,q1] ulp[l,q2] (u1[\[Mu]] u1[\[Nu]]+\[Eta][\[Mu],\[Nu]])+8 ulp[l,q2]^2 (u1[\[Mu]] u1[\[Nu]]+\[Eta][\[Mu],\[Nu]])+4 ulp[l,q1]^2 (2 u1[\[Mu]] u1[\[Nu]]+\[Eta][\[Mu],\[Nu]])+8 ulp[l,q2] ulp[q1,u2]^2 (2 u1[\[Mu]] u1[\[Nu]]+\[Eta][\[Mu],\[Nu]])+12 ulp[q1,u2]^2 ulp[q2,q2] (2 u1[\[Mu]] u1[\[Nu]]+\[Eta][\[Mu],\[Nu]])+8 ulp[l,q2] ulp[q2,u1]^2 (2 u2[\[Mu]] u2[\[Nu]]+3 \[Eta][\[Mu],\[Nu]])+4 ulp[q2,q2] ulp[q2,u1]^2 (2 u2[\[Mu]] u2[\[Nu]]+3 \[Eta][\[Mu],\[Nu]])+2 ulp[l,q2] ulp[q2,q2] (8 \[Gamma] u1[\[Nu]] u2[\[Mu]]-4 u2[\[Mu]] u2[\[Nu]]+4 u1[\[Mu]] (u1[\[Nu]]+2 \[Gamma] u2[\[Nu]])+5 \[Eta][\[Mu],\[Nu]])-16 ulp[l,q2] ulp[q1,u2] ulp[q2,u1] (u1[\[Nu]] u2[\[Mu]]+u1[\[Mu]] u2[\[Nu]]+\[Gamma] \[Eta][\[Mu],\[Nu]])-8 ulp[q1,u2] ulp[q2,q2] ulp[q2,u1] (2 u1[\[Nu]] u2[\[Mu]]+2 u1[\[Mu]] u2[\[Nu]]+\[Gamma] \[Eta][\[Mu],\[Nu]])+2 ulp[q1,q1] ulp[q2,q2] (4 \[Gamma] u1[\[Nu]] u2[\[Mu]]+2 u2[\[Mu]] u2[\[Nu]]+u1[\[Mu]] (u1[\[Nu]]+4 \[Gamma] u2[\[Nu]])+\[Eta][\[Mu],\[Nu]]-6 \[Gamma]^2 \[Eta][\[Mu],\[Nu]])+ulp[q2,q2]^2 (12 \[Gamma] u1[\[Nu]] u2[\[Mu]]-8 u2[\[Mu]] u2[\[Nu]]+2 u1[\[Mu]] (u1[\[Nu]]+6 \[Gamma] u2[\[Nu]])+3 \[Eta][\[Mu],\[Nu]]+2 \[Gamma]^2 \[Eta][\[Mu],\[Nu]])+4 ulp[l,q2] ulp[q1,q1] (u1[\[Mu]] (u1[\[Nu]]+2 \[Gamma] u2[\[Nu]])+\[Gamma] (2 u1[\[Nu]] u2[\[Mu]]-\[Gamma] \[Eta][\[Mu],\[Nu]]))))/(4 ulp[l,l] ulp[l,u2] ulp[q1,q1] ulp[q2,q2])),-((8 q1[\[Nu]] q2[\[Mu]] ulp[l,u1]^2+8 q1[\[Mu]] q2[\[Nu]] ulp[l,u1]^2+4 q1[\[Mu]] q1[\[Nu]] ulp[q1,q1]-16 \[Gamma]^2 q1[\[Mu]] q1[\[Nu]] ulp[q1,q1]+3 q1[\[Nu]] q2[\[Mu]] ulp[q1,q1]-10 \[Gamma]^2 q1[\[Nu]] q2[\[Mu]] ulp[q1,q1]+3 q1[\[Mu]] q2[\[Nu]] ulp[q1,q1]-10 \[Gamma]^2 q1[\[Mu]] q2[\[Nu]] ulp[q1,q1]+6 q2[\[Mu]] q2[\[Nu]] ulp[q1,q1]-20 \[Gamma]^2 q2[\[Mu]] q2[\[Nu]] ulp[q1,q1]+4 \[Gamma] q1[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q1,q1]-4 \[Gamma] q2[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q1,q1]+4 \[Gamma] q1[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,q1]-4 \[Gamma] q2[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,q1]+2 u2[\[Mu]] u2[\[Nu]] ulp[q1,q1]^2-4 \[Gamma]^2 u2[\[Mu]] u2[\[Nu]] ulp[q1,q1]^2-32 \[Gamma] q1[\[Mu]] q1[\[Nu]] ulp[l,u1] ulp[q1,u2]+16 \[Gamma] q1[\[Nu]] q2[\[Mu]] ulp[l,u1] ulp[q1,u2]+16 \[Gamma] q1[\[Mu]] q2[\[Nu]] ulp[l,u1] ulp[q1,u2]+16 q1[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q1,u2]+16 q2[\[Nu]] u2[\[Mu]] ulp[l,u1]^2 ulp[q1,u2]+16 q1[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]+16 q2[\[Mu]] u2[\[Nu]] ulp[l,u1]^2 ulp[q1,u2]+8 \[Gamma] q2[\[Nu]] u1[\[Mu]] ulp[q1,q1] ulp[q1,u2]+8 \[Gamma] q2[\[Mu]] u1[\[Nu]] ulp[q1,q1] ulp[q1,u2]+4 q1[\[Nu]] u2[\[Mu]] ulp[q1,q1] ulp[q1,u2]-8 \[Gamma]^2 q1[\[Nu]] u2[\[Mu]] ulp[q1,q1] ulp[q1,u2]+4 q2[\[Nu]] u2[\[Mu]] ulp[q1,q1] ulp[q1,u2]-16 \[Gamma]^2 q2[\[Nu]] u2[\[Mu]] ulp[q1,q1] ulp[q1,u2]+4 q1[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q1,u2]-8 \[Gamma]^2 q1[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q1,u2]+4 q2[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q1,u2]-16 \[Gamma]^2 q2[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q1,u2]+16 q1[\[Mu]] q1[\[Nu]] ulp[q1,u2]^2-32 \[Gamma]^2 q1[\[Mu]] q1[\[Nu]] ulp[q1,u2]^2+8 q1[\[Nu]] q2[\[Mu]] ulp[q1,u2]^2+8 q1[\[Mu]] q2[\[Nu]] ulp[q1,u2]^2+16 q2[\[Mu]] q2[\[Nu]] ulp[q1,u2]^2-16 q1[\[Nu]] u1[\[Mu]] ulp[l,u1] ulp[q1,u2]^2+16 q2[\[Nu]] u1[\[Mu]] ulp[l,u1] ulp[q1,u2]^2-16 q1[\[Mu]] u1[\[Nu]] ulp[l,u1] ulp[q1,u2]^2+16 q2[\[Mu]] u1[\[Nu]] ulp[l,u1] ulp[q1,u2]^2+8 \[Gamma] u1[\[Nu]] u2[\[Mu]] ulp[q1,q1] ulp[q1,u2]^2+8 \[Gamma] u1[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q1,u2]^2-32 \[Gamma] q1[\[Nu]] u1[\[Mu]] ulp[q1,u2]^3-32 \[Gamma] q1[\[Mu]] u1[\[Nu]] ulp[q1,u2]^3+16 q1[\[Nu]] u2[\[Mu]] ulp[q1,u2]^3+16 q2[\[Nu]] u2[\[Mu]] ulp[q1,u2]^3+16 q1[\[Mu]] u2[\[Nu]] ulp[q1,u2]^3+16 q2[\[Mu]] u2[\[Nu]] ulp[q1,u2]^3-32 u1[\[Mu]] u1[\[Nu]] ulp[q1,u2]^4+4 q1[\[Mu]] q1[\[Nu]] ulp[q2,q2]-8 \[Gamma]^2 q1[\[Mu]] q1[\[Nu]] ulp[q2,q2]+2 q1[\[Nu]] q2[\[Mu]] ulp[q2,q2]-4 \[Gamma]^2 q1[\[Nu]] q2[\[Mu]] ulp[q2,q2]+2 q1[\[Mu]] q2[\[Nu]] ulp[q2,q2]-4 \[Gamma]^2 q1[\[Mu]] q2[\[Nu]] ulp[q2,q2]-8 \[Gamma] q1[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q2,q2]+8 \[Gamma] q2[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q2,q2]-8 \[Gamma] q1[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q2,q2]+8 \[Gamma] q2[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q2,q2]-4 u2[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q2,q2]+8 \[Gamma]^2 u2[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q2,q2]-8 \[Gamma] q1[\[Nu]] u1[\[Mu]] ulp[q1,u2] ulp[q2,q2]-8 \[Gamma] q2[\[Nu]] u1[\[Mu]] ulp[q1,u2] ulp[q2,q2]-8 \[Gamma] q1[\[Mu]] u1[\[Nu]] ulp[q1,u2] ulp[q2,q2]-8 \[Gamma] q2[\[Mu]] u1[\[Nu]] ulp[q1,u2] ulp[q2,q2]+4 q1[\[Nu]] u2[\[Mu]] ulp[q1,u2] ulp[q2,q2]-8 \[Gamma]^2 q1[\[Nu]] u2[\[Mu]] ulp[q1,u2] ulp[q2,q2]+4 q2[\[Nu]] u2[\[Mu]] ulp[q1,u2] ulp[q2,q2]+8 \[Gamma]^2 q2[\[Nu]] u2[\[Mu]] ulp[q1,u2] ulp[q2,q2]+4 q1[\[Mu]] u2[\[Nu]] ulp[q1,u2] ulp[q2,q2]-8 \[Gamma]^2 q1[\[Mu]] u2[\[Nu]] ulp[q1,u2] ulp[q2,q2]+4 q2[\[Mu]] u2[\[Nu]] ulp[q1,u2] ulp[q2,q2]+8 \[Gamma]^2 q2[\[Mu]] u2[\[Nu]] ulp[q1,u2] ulp[q2,q2]-16 \[Gamma] u1[\[Nu]] u2[\[Mu]] ulp[q1,u2]^2 ulp[q2,q2]-16 \[Gamma] u1[\[Mu]] u2[\[Nu]] ulp[q1,u2]^2 ulp[q2,q2]+4 u2[\[Mu]] u2[\[Nu]] ulp[q2,q2]^2-8 \[Gamma]^2 u2[\[Mu]] u2[\[Nu]] ulp[q2,q2]^2+16 q1[\[Mu]] q1[\[Nu]] ulp[l,u1] ulp[q2,u1]+8 q1[\[Nu]] q2[\[Mu]] ulp[l,u1] ulp[q2,u1]+8 q1[\[Mu]] q2[\[Nu]] ulp[l,u1] ulp[q2,u1]+4 \[Gamma] q1[\[Nu]] u2[\[Mu]] ulp[q1,q1] ulp[q2,u1]-4 \[Gamma] q2[\[Nu]] u2[\[Mu]] ulp[q1,q1] ulp[q2,u1]+4 \[Gamma] q1[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q2,u1]-4 \[Gamma] q2[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q2,u1]+32 \[Gamma] q1[\[Mu]] q1[\[Nu]] ulp[q1,u2] ulp[q2,u1]+16 \[Gamma] q1[\[Nu]] q2[\[Mu]] ulp[q1,u2] ulp[q2,u1]+16 \[Gamma] q1[\[Mu]] q2[\[Nu]] ulp[q1,u2] ulp[q2,u1]+32 q1[\[Nu]] u2[\[Mu]] ulp[l,u1] ulp[q1,u2] ulp[q2,u1]+32 q1[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,u2] ulp[q2,u1]-16 \[Gamma] u2[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q1,u2] ulp[q2,u1]+16 q1[\[Nu]] u1[\[Mu]] ulp[q1,u2]^2 ulp[q2,u1]+16 q2[\[Nu]] u1[\[Mu]] ulp[q1,u2]^2 ulp[q2,u1]+16 q1[\[Mu]] u1[\[Nu]] ulp[q1,u2]^2 ulp[q2,u1]+16 q2[\[Mu]] u1[\[Nu]] ulp[q1,u2]^2 ulp[q2,u1]+32 \[Gamma] q1[\[Nu]] u2[\[Mu]] ulp[q1,u2]^2 ulp[q2,u1]+32 \[Gamma] q1[\[Mu]] u2[\[Nu]] ulp[q1,u2]^2 ulp[q2,u1]+32 u1[\[Nu]] u2[\[Mu]] ulp[q1,u2]^3 ulp[q2,u1]+32 u1[\[Mu]] u2[\[Nu]] ulp[q1,u2]^3 ulp[q2,u1]+32 \[Gamma] u2[\[Mu]] u2[\[Nu]] ulp[q1,u2] ulp[q2,q2] ulp[q2,u1]-32 u2[\[Mu]] u2[\[Nu]] ulp[q1,u2]^2 ulp[q2,u1]^2-l[\[Mu]] (8 q2[\[Nu]] ulp[l,u1]^2-q2[\[Nu]] ulp[q1,q1]+6 \[Gamma]^2 q2[\[Nu]] ulp[q1,q1]+8 \[Gamma] u2[\[Nu]] ulp[l,u1] ulp[q1,q1]-8 \[Gamma] u1[\[Nu]] ulp[q1,q1] ulp[q1,u2]+4 u2[\[Nu]] ulp[q1,q1] ulp[q1,u2]-8 q2[\[Nu]] ulp[q1,u2]^2-32 u1[\[Nu]] ulp[l,u1] ulp[q1,u2]^2+4 l[\[Nu]] (4 ulp[l,u1]^2+(-1+4 \[Gamma]^2) ulp[q1,q1]-8 ulp[q1,u2]^2)-2 q2[\[Nu]] ulp[q2,q2]+4 \[Gamma]^2 q2[\[Nu]] ulp[q2,q2]-16 \[Gamma] u2[\[Nu]] ulp[l,u1] ulp[q2,q2]-8 u2[\[Nu]] ulp[q1,u2] ulp[q2,q2]+8 q2[\[Nu]] ulp[l,u1] ulp[q2,u1]+8 \[Gamma] u2[\[Nu]] ulp[q1,q1] ulp[q2,u1]+32 u2[\[Nu]] ulp[l,u1] ulp[q1,u2] ulp[q2,u1]+q1[\[Nu]] (-8 ulp[l,u1]^2+(3-10 \[Gamma]^2) ulp[q1,q1]+8 ulp[q1,u2]^2-2 ulp[q2,q2]+4 \[Gamma]^2 ulp[q2,q2]+8 ulp[l,u1] (-4 \[Gamma] ulp[q1,u2]+ulp[q2,u1])))-l[\[Nu]] (-8 u1[\[Mu]] ulp[q1,u2] (\[Gamma] ulp[q1,q1]+4 ulp[l,u1] ulp[q1,u2])+q2[\[Mu]] (8 ulp[l,u1]^2+(-1+6 \[Gamma]^2) ulp[q1,q1]-2 (4 ulp[q1,u2]^2+ulp[q2,q2]-2 \[Gamma]^2 ulp[q2,q2])+8 ulp[l,u1] ulp[q2,u1])+q1[\[Mu]] (-8 ulp[l,u1]^2+(3-10 \[Gamma]^2) ulp[q1,q1]+8 ulp[q1,u2]^2-2 ulp[q2,q2]+4 \[Gamma]^2 ulp[q2,q2]+8 ulp[l,u1] (-4 \[Gamma] ulp[q1,u2]+ulp[q2,u1]))+4 u2[\[Mu]] (-2 ulp[q1,u2] ulp[q2,q2]+ulp[q1,q1] (ulp[q1,u2]+2 \[Gamma] ulp[q2,u1])+2 ulp[l,u1] (\[Gamma] ulp[q1,q1]-2 \[Gamma] ulp[q2,q2]+4 ulp[q1,u2] ulp[q2,u1])))+ulp[q1,q1]^2 \[Eta][\[Mu],\[Nu]]-2 \[Gamma]^2 ulp[q1,q1]^2 \[Eta][\[Mu],\[Nu]]-16 ulp[l,u1]^2 ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]-4 ulp[q1,q1] ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]+16 \[Gamma]^2 ulp[q1,q1] ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]-16 ulp[q1,u2]^4 \[Eta][\[Mu],\[Nu]]-2 ulp[q1,q1] ulp[q2,q2] \[Eta][\[Mu],\[Nu]]+4 \[Gamma]^2 ulp[q1,q1] ulp[q2,q2] \[Eta][\[Mu],\[Nu]]-4 ulp[q1,u2]^2 ulp[q2,q2] \[Eta][\[Mu],\[Nu]]-8 \[Gamma]^2 ulp[q1,u2]^2 ulp[q2,q2] \[Eta][\[Mu],\[Nu]]+2 ulp[q2,q2]^2 \[Eta][\[Mu],\[Nu]]-4 \[Gamma]^2 ulp[q2,q2]^2 \[Eta][\[Mu],\[Nu]]-8 \[Gamma] ulp[q1,q1] ulp[q1,u2] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]-16 ulp[l,u1] ulp[q1,u2]^2 ulp[q2,u1] \[Eta][\[Mu],\[Nu]]+16 \[Gamma] ulp[q1,u2] ulp[q2,q2] ulp[q2,u1] \[Eta][\[Mu],\[Nu]]-16 ulp[q1,u2]^2 ulp[q2,u1]^2 \[Eta][\[Mu],\[Nu]])/(4 ulp[l,l] ulp[l,u2] ulp[q1,q1] (ulp[l,l]-2 ulp[l,q1]+ulp[q1,q1]) (ulp[l,l]+2 ulp[l,q2]+ulp[q2,q2]))),(u2[\[Mu]] (2 ulp[q1,u2] (l[\[Nu]] (-4 ulp[l,u1]^2+(1-4 \[Gamma]^2) ulp[q1,q1]+8 ulp[q1,u2]^2)+q1[\[Nu]] (4 ulp[l,u1]^2+(-1+4 \[Gamma]^2) ulp[q1,q1]+8 \[Gamma] ulp[l,u1] ulp[q1,u2]+4 (-1+\[Gamma]^2) ulp[q1,u2]^2)+2 ulp[q1,u2] (2 \[Gamma]^2 q2[\[Nu]] ulp[q1,u2]+u1[\[Nu]] (\[Gamma] ulp[l,l]+\[Gamma] ulp[q1,q1]+4 ulp[l,u1] ulp[q1,u2])))+u2[\[Nu]] (-4 ulp[l,l] ulp[q1,u2]^2-4 ulp[q1,q1] ulp[q1,u2]^2+2 ulp[l,q2] (4 ulp[l,u1]^2+(-1+4 \[Gamma]^2) ulp[q1,q1]-8 ulp[q1,u2]^2)+4 ulp[l,u1]^2 ulp[q2,q2]-ulp[q1,q1] ulp[q2,q2]+4 \[Gamma]^2 ulp[q1,q1] ulp[q2,q2]-8 \[Gamma] ulp[q1,q1] ulp[q1,u2] ulp[q2,u1]-8 ulp[l,u1] ulp[q1,u2] (\[Gamma] ulp[q1,q1]-2 \[Gamma] ulp[q2,q2]+4 ulp[q1,u2] ulp[q2,u1])))+2 ulp[q1,u2] (l[\[Mu]] (-2 (-1+2 \[Gamma]^2) (q1[\[Nu]]+q2[\[Nu]]) ulp[q1,u2]+u2[\[Nu]] (-4 ulp[l,u1]^2+ulp[q1,q1]-4 \[Gamma]^2 ulp[q1,q1]+8 ulp[q1,u2]^2))+q1[\[Mu]] (((2-4 \[Gamma]^2) l[\[Nu]]+(-2+4 \[Gamma]^2) q1[\[Nu]]-q2[\[Nu]]+2 \[Gamma]^2 q2[\[Nu]]+2 u1[\[Nu]] ulp[l,u1]) ulp[q1,u2]+u2[\[Nu]] (4 ulp[l,u1]^2+(-1+4 \[Gamma]^2) ulp[q1,q1]+8 \[Gamma] ulp[l,u1] ulp[q1,u2]+4 (-1+\[Gamma]^2) ulp[q1,u2]^2))+ulp[q1,u2] (2 (1-2 \[Gamma]^2) l[\[Nu]] q2[\[Mu]]+2 \[Gamma] u1[\[Mu]] u2[\[Nu]] ulp[l,l]+2 q2[\[Nu]] u1[\[Mu]] ulp[l,u1]+2 q2[\[Mu]] u1[\[Nu]] ulp[l,u1]+q1[\[Nu]] ((-1+2 \[Gamma]^2) q2[\[Mu]]+2 u1[\[Mu]] ulp[l,u1])+2 \[Gamma] u1[\[Mu]] u2[\[Nu]] ulp[q1,q1]+4 \[Gamma]^2 q2[\[Mu]] u2[\[Nu]] ulp[q1,u2]+8 u1[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,u2]-ulp[l,l] \[Eta][\[Mu],\[Nu]]+\[Gamma]^2 ulp[l,l] \[Eta][\[Mu],\[Nu]]-2 ulp[l,q2] \[Eta][\[Mu],\[Nu]]+4 \[Gamma]^2 ulp[l,q2] \[Eta][\[Mu],\[Nu]]-2 ulp[l,u1]^2 \[Eta][\[Mu],\[Nu]]-\[Gamma]^2 ulp[q1,q1] \[Eta][\[Mu],\[Nu]]+2 ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]-4 \[Gamma]^2 ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]-4 ulp[l,u1] ulp[q2,u1] \[Eta][\[Mu],\[Nu]])))/(4 ulp[l,l] ulp[l,u2] ulp[q1,q1] (ulp[l,l]-2 ulp[l,q1]+ulp[q1,q1]) ulp[q1,u2]^2),(u2[\[Mu]] (2 ulp[q1,u2] (4 l[\[Nu]] ulp[l,q1]^2-8 \[Gamma]^2 l[\[Nu]] ulp[l,q1]^2+4 l[\[Nu]] ulp[l,q1] ulp[l,q2]-8 \[Gamma]^2 l[\[Nu]] ulp[l,q1] ulp[l,q2]-l[\[Nu]] ulp[l,l] ulp[q1,q1]+2 \[Gamma]^2 l[\[Nu]] ulp[l,l] ulp[q1,q1]-4 l[\[Nu]] ulp[l,q1] ulp[q1,q1]+8 \[Gamma]^2 l[\[Nu]] ulp[l,q1] ulp[q1,q1]-4 l[\[Nu]] ulp[l,q2] ulp[q1,q1]+8 \[Gamma]^2 l[\[Nu]] ulp[l,q2] ulp[q1,q1]+l[\[Nu]] ulp[q1,q1]^2-2 \[Gamma]^2 l[\[Nu]] ulp[q1,q1]^2-16 \[Gamma] l[\[Nu]] ulp[l,q1] ulp[l,u1] ulp[q1,u2]-16 \[Gamma] l[\[Nu]] ulp[l,q2] ulp[l,u1] ulp[q1,u2]+8 \[Gamma] l[\[Nu]] ulp[l,u1] ulp[q1,q1] ulp[q1,u2]-4 l[\[Nu]] ulp[l,l] ulp[q1,u2]^2-8 l[\[Nu]] ulp[l,q2] ulp[q1,u2]^2-4 l[\[Nu]] ulp[q1,q1] ulp[q1,u2]^2+8 \[Gamma]^2 l[\[Nu]] ulp[q1,q1] ulp[q1,u2]^2+4 \[Gamma] u1[\[Nu]] ulp[l,l] ulp[q1,u2]^3+8 \[Gamma] u1[\[Nu]] ulp[l,q2] ulp[q1,u2]^3+l[\[Nu]] ulp[l,l] ulp[q2,q2]-2 \[Gamma]^2 l[\[Nu]] ulp[l,l] ulp[q2,q2]-l[\[Nu]] ulp[q1,q1] ulp[q2,q2]+2 \[Gamma]^2 l[\[Nu]] ulp[q1,q1] ulp[q2,q2]-8 \[Gamma] l[\[Nu]] ulp[l,u1] ulp[q1,u2] ulp[q2,q2]-8 \[Gamma]^2 l[\[Nu]] ulp[q1,u2]^2 ulp[q2,q2]+4 \[Gamma] u1[\[Nu]] ulp[q1,u2]^3 ulp[q2,q2]+8 \[Gamma] l[\[Nu]] ulp[l,l] ulp[q1,u2] ulp[q2,u1]-16 \[Gamma] l[\[Nu]] ulp[l,q1] ulp[q1,u2] ulp[q2,u1]+8 \[Gamma] l[\[Nu]] ulp[q1,q1] ulp[q1,u2] ulp[q2,u1]+16 \[Gamma] l[\[Nu]] ulp[q1,u2]^3 ulp[q2,u1]+2 q1[\[Nu]] (2 ulp[l,q2] ulp[q1,q1]-4 \[Gamma]^2 ulp[l,q2] ulp[q1,q1]+8 \[Gamma] ulp[l,q2] ulp[l,u1] ulp[q1,u2]+8 \[Gamma]^2 ulp[l,q2] ulp[q1,u2]^2+5 ulp[q1,q1] ulp[q1,u2]^2-10 \[Gamma]^2 ulp[q1,q1] ulp[q1,u2]^2-2 ulp[q1,u2]^4+4 \[Gamma]^2 ulp[q1,u2]^4+ulp[l,l] ((-1+2 \[Gamma]^2) ulp[l,q1]+(1-2 \[Gamma]^2) ulp[q1,q1]+4 ulp[q1,u2] (\[Gamma] ulp[l,u1]+ulp[q1,u2]-\[Gamma]^2 ulp[q1,u2]))+ulp[q1,q1] ulp[q2,q2]-2 \[Gamma]^2 ulp[q1,q1] ulp[q2,q2]+4 \[Gamma] ulp[l,u1] ulp[q1,u2] ulp[q2,q2]-ulp[q1,u2]^2 ulp[q2,q2]+6 \[Gamma]^2 ulp[q1,u2]^2 ulp[q2,q2]+(-1+2 \[Gamma]^2) ulp[l,q1] (2 ulp[l,q2]+8 ulp[q1,u2]^2+ulp[q2,q2])-4 \[Gamma] ulp[q1,u2]^3 ulp[q2,u1])+q2[\[Nu]] ((4-8 \[Gamma]^2) ulp[l,q1]^2+ulp[q1,q1]^2-2 \[Gamma]^2 ulp[q1,q1]^2+8 \[Gamma] ulp[l,u1] ulp[q1,q1] ulp[q1,u2]-2 ulp[q1,q1] ulp[q1,u2]^2+4 \[Gamma]^2 ulp[q1,q1] ulp[q1,u2]^2-4 ulp[q1,u2]^4+8 \[Gamma]^2 ulp[q1,u2]^4+ulp[q1,q1] ulp[q2,q2]-2 \[Gamma]^2 ulp[q1,q1] ulp[q2,q2]+2 ulp[q1,u2]^2 ulp[q2,q2]-4 \[Gamma]^2 ulp[q1,u2]^2 ulp[q2,q2]+8 \[Gamma] ulp[q1,q1] ulp[q1,u2] ulp[q2,u1]+8 \[Gamma] ulp[q1,u2]^3 ulp[q2,u1]+2 ulp[l,q1] ((-2+4 \[Gamma]^2) ulp[q1,q1]-8 \[Gamma] ulp[l,u1] ulp[q1,u2]-ulp[q2,q2]+2 \[Gamma]^2 ulp[q2,q2]-8 \[Gamma] ulp[q1,u2] ulp[q2,u1])+ulp[l,l] ((-2+4 \[Gamma]^2) ulp[l,q1]+ulp[q1,q1]-2 \[Gamma]^2 ulp[q1,q1]+8 \[Gamma] ulp[l,u1] ulp[q1,u2]+ulp[q2,q2]-2 \[Gamma]^2 ulp[q2,q2]+8 \[Gamma] ulp[q1,u2] ulp[q2,u1])))+u2[\[Nu]] (8 (-1+2 \[Gamma]^2) ulp[l,q1]^3+8 ulp[l,q2]^2 ulp[q1,q1]-16 \[Gamma]^2 ulp[l,q2]^2 ulp[q1,q1]-6 ulp[l,q2] ulp[q1,q1]^2+12 \[Gamma]^2 ulp[l,q2] ulp[q1,q1]^2+ulp[q1,q1]^3-2 \[Gamma]^2 ulp[q1,q1]^3+32 \[Gamma] ulp[l,q2]^2 ulp[l,u1] ulp[q1,u2]-32 \[Gamma] ulp[l,q2] ulp[l,u1] ulp[q1,q1] ulp[q1,u2]+8 \[Gamma] ulp[l,u1] ulp[q1,q1]^2 ulp[q1,u2]+16 ulp[l,q2]^2 ulp[q1,u2]^2+16 ulp[l,q2] ulp[l,u1]^2 ulp[q1,u2]^2-8 ulp[l,u1]^2 ulp[q1,q1] ulp[q1,u2]^2-8 ulp[q1,q1]^2 ulp[q1,u2]^2+8 \[Gamma]^2 ulp[q1,q1]^2 ulp[q1,u2]^2-16 ulp[l,q2] ulp[q1,u2]^4+6 ulp[l,q2] ulp[q1,q1] ulp[q2,q2]-12 \[Gamma]^2 ulp[l,q2] ulp[q1,q1] ulp[q2,q2]-2 ulp[q1,q1]^2 ulp[q2,q2]+4 \[Gamma]^2 ulp[q1,q1]^2 ulp[q2,q2]+32 \[Gamma] ulp[l,q2] ulp[l,u1] ulp[q1,u2] ulp[q2,q2]-16 \[Gamma] ulp[l,u1] ulp[q1,q1] ulp[q1,u2] ulp[q2,q2]+32 \[Gamma]^2 ulp[l,q2] ulp[q1,u2]^2 ulp[q2,q2]+8 ulp[l,u1]^2 ulp[q1,u2]^2 ulp[q2,q2]+12 ulp[q1,q1] ulp[q1,u2]^2 ulp[q2,q2]-24 \[Gamma]^2 ulp[q1,q1] ulp[q1,u2]^2 ulp[q2,q2]-8 ulp[q1,u2]^4 ulp[q2,q2]+ulp[q1,q1] ulp[q2,q2]^2-2 \[Gamma]^2 ulp[q1,q1] ulp[q2,q2]^2+8 \[Gamma] ulp[l,u1] ulp[q1,u2] ulp[q2,q2]^2-4 ulp[q1,u2]^2 ulp[q2,q2]^2+16 \[Gamma]^2 ulp[q1,u2]^2 ulp[q2,q2]^2-16 \[Gamma] ulp[l,q2] ulp[q1,q1] ulp[q1,u2] ulp[q2,u1]+8 \[Gamma] ulp[q1,q1]^2 ulp[q1,u2] ulp[q2,u1]-16 ulp[l,u1] ulp[q1,q1] ulp[q1,u2]^2 ulp[q2,u1]-64 \[Gamma] ulp[l,q2] ulp[q1,u2]^3 ulp[q2,u1]+64 \[Gamma] ulp[q1,q1] ulp[q1,u2]^3 ulp[q2,u1]-8 \[Gamma] ulp[q1,q1] ulp[q1,u2] ulp[q2,q2] ulp[q2,u1]-32 \[Gamma] ulp[q1,u2]^3 ulp[q2,q2] ulp[q2,u1]-8 ulp[q1,q1] ulp[q1,u2]^2 ulp[q2,u1]^2+4 ulp[l,q1]^2 ((-4+8 \[Gamma]^2) ulp[l,q2]+(3-6 \[Gamma]^2) ulp[q1,q1]+8 \[Gamma] ulp[l,u1] ulp[q1,u2]-ulp[q2,q2]+2 \[Gamma]^2 ulp[q2,q2]+8 \[Gamma] ulp[q1,u2] ulp[q2,u1])-ulp[l,l] ((1-2 \[Gamma]^2) ulp[q1,q1]^2+8 ulp[q1,u2]^4-8 ulp[q1,u2]^2 ulp[q2,q2]+8 \[Gamma]^2 ulp[q1,u2]^2 ulp[q2,q2]+ulp[q2,q2]^2-2 \[Gamma]^2 ulp[q2,q2]^2+16 ulp[l,u1] ulp[q1,u2]^2 ulp[q2,u1]-32 \[Gamma] ulp[q1,u2]^3 ulp[q2,u1]+8 \[Gamma] ulp[q1,u2] ulp[q2,q2] ulp[q2,u1]+8 ulp[q1,u2]^2 ulp[q2,u1]^2-2 ulp[q1,q1] (4 (-1+\[Gamma]^2) ulp[q1,u2]^2+(1-2 \[Gamma]^2) ulp[q2,q2]+4 \[Gamma] ulp[q1,u2] ulp[q2,u1])+2 ulp[l,q2] ((-1+2 \[Gamma]^2) ulp[q1,q1]-4 ulp[q1,u2]^2+ulp[q2,q2]-2 \[Gamma]^2 ulp[q2,q2]+8 \[Gamma] ulp[q1,u2] ulp[q2,u1]))+2 ulp[l,q1] ((-4+8 \[Gamma]^2) ulp[l,q2]^2-3 ulp[q1,q1]^2+6 \[Gamma]^2 ulp[q1,q1]^2-16 \[Gamma] ulp[l,u1] ulp[q1,q1] ulp[q1,u2]+8 ulp[l,u1]^2 ulp[q1,u2]^2+8 ulp[q1,q1] ulp[q1,u2]^2-8 \[Gamma]^2 ulp[q1,q1] ulp[q1,u2]^2+3 ulp[q1,q1] ulp[q2,q2]-6 \[Gamma]^2 ulp[q1,q1] ulp[q2,q2]+16 \[Gamma] ulp[l,u1] ulp[q1,u2] ulp[q2,q2]-8 ulp[q1,u2]^2 ulp[q2,q2]+24 \[Gamma]^2 ulp[q1,u2]^2 ulp[q2,q2]-16 \[Gamma] ulp[q1,q1] ulp[q1,u2] ulp[q2,u1]+16 ulp[l,u1] ulp[q1,u2]^2 ulp[q2,u1]-64 \[Gamma] ulp[q1,u2]^3 ulp[q2,u1]+8 \[Gamma] ulp[q1,u2] ulp[q2,q2] ulp[q2,u1]+8 ulp[q1,u2]^2 ulp[q2,u1]^2+ulp[l,l] ((1-2 \[Gamma]^2) ulp[q1,q1]+4 ulp[q1,u2]^2+(-1+2 \[Gamma]^2) ulp[q2,q2]-8 \[Gamma] ulp[q1,u2] ulp[q2,u1])+ulp[l,q2] ((10-20 \[Gamma]^2) ulp[q1,q1]+32 \[Gamma] ulp[l,u1] ulp[q1,u2]+8 ulp[q1,u2]^2-2 ulp[q2,q2]+4 \[Gamma]^2 ulp[q2,q2]+16 \[Gamma] ulp[q1,u2] ulp[q2,u1]))))+2 ulp[q1,u2] (4 l[\[Mu]] u2[\[Nu]] ulp[l,q1]^2-8 \[Gamma]^2 l[\[Mu]] u2[\[Nu]] ulp[l,q1]^2+4 l[\[Mu]] u2[\[Nu]] ulp[l,q1] ulp[l,q2]-8 \[Gamma]^2 l[\[Mu]] u2[\[Nu]] ulp[l,q1] ulp[l,q2]-l[\[Mu]] u2[\[Nu]] ulp[l,l] ulp[q1,q1]+2 \[Gamma]^2 l[\[Mu]] u2[\[Nu]] ulp[l,l] ulp[q1,q1]-4 l[\[Mu]] u2[\[Nu]] ulp[l,q1] ulp[q1,q1]+8 \[Gamma]^2 l[\[Mu]] u2[\[Nu]] ulp[l,q1] ulp[q1,q1]-4 l[\[Mu]] u2[\[Nu]] ulp[l,q2] ulp[q1,q1]+8 \[Gamma]^2 l[\[Mu]] u2[\[Nu]] ulp[l,q2] ulp[q1,q1]+l[\[Mu]] u2[\[Nu]] ulp[q1,q1]^2-2 \[Gamma]^2 l[\[Mu]] u2[\[Nu]] ulp[q1,q1]^2-4 l[\[Mu]] l[\[Nu]] ulp[l,q1] ulp[q1,u2]+8 \[Gamma]^2 l[\[Mu]] l[\[Nu]] ulp[l,q1] ulp[q1,u2]+2 l[\[Mu]] q1[\[Nu]] ulp[l,q1] ulp[q1,u2]-4 \[Gamma]^2 l[\[Mu]] q1[\[Nu]] ulp[l,q1] ulp[q1,u2]-2 l[\[Mu]] q2[\[Nu]] ulp[l,q1] ulp[q1,u2]+4 \[Gamma]^2 l[\[Mu]] q2[\[Nu]] ulp[l,q1] ulp[q1,u2]-16 \[Gamma] l[\[Mu]] u2[\[Nu]] ulp[l,q1] ulp[l,u1] ulp[q1,u2]-16 \[Gamma] l[\[Mu]] u2[\[Nu]] ulp[l,q2] ulp[l,u1] ulp[q1,u2]+4 l[\[Mu]] l[\[Nu]] ulp[q1,q1] ulp[q1,u2]-8 \[Gamma]^2 l[\[Mu]] l[\[Nu]] ulp[q1,q1] ulp[q1,u2]-2 l[\[Mu]] q1[\[Nu]] ulp[q1,q1] ulp[q1,u2]+4 \[Gamma]^2 l[\[Mu]] q1[\[Nu]] ulp[q1,q1] ulp[q1,u2]+2 l[\[Mu]] q2[\[Nu]] ulp[q1,q1] ulp[q1,u2]-4 \[Gamma]^2 l[\[Mu]] q2[\[Nu]] ulp[q1,q1] ulp[q1,u2]+8 \[Gamma] l[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,q1] ulp[q1,u2]-4 l[\[Mu]] u2[\[Nu]] ulp[l,l] ulp[q1,u2]^2-8 l[\[Mu]] u2[\[Nu]] ulp[l,q2] ulp[q1,u2]^2+16 \[Gamma] l[\[Mu]] l[\[Nu]] ulp[l,u1] ulp[q1,u2]^2-8 \[Gamma] l[\[Mu]] q1[\[Nu]] ulp[l,u1] ulp[q1,u2]^2+8 \[Gamma] l[\[Mu]] q2[\[Nu]] ulp[l,u1] ulp[q1,u2]^2-4 l[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q1,u2]^2+8 \[Gamma]^2 l[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q1,u2]^2+8 l[\[Mu]] l[\[Nu]] ulp[q1,u2]^3+4 l[\[Mu]] q1[\[Nu]] ulp[q1,u2]^3-16 \[Gamma]^2 l[\[Mu]] q1[\[Nu]] ulp[q1,u2]^3+4 l[\[Mu]] q2[\[Nu]] ulp[q1,u2]^3+4 \[Gamma] u1[\[Mu]] u2[\[Nu]] ulp[l,l] ulp[q1,u2]^3+8 \[Gamma] u1[\[Mu]] u2[\[Nu]] ulp[l,q2] ulp[q1,u2]^3-16 \[Gamma] l[\[Nu]] u1[\[Mu]] ulp[q1,u2]^4+8 \[Gamma] q1[\[Nu]] u1[\[Mu]] ulp[q1,u2]^4-8 \[Gamma] q2[\[Nu]] u1[\[Mu]] ulp[q1,u2]^4-16 \[Gamma] l[\[Mu]] u1[\[Nu]] ulp[q1,u2]^4+l[\[Mu]] u2[\[Nu]] ulp[l,l] ulp[q2,q2]-2 \[Gamma]^2 l[\[Mu]] u2[\[Nu]] ulp[l,l] ulp[q2,q2]-l[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q2,q2]+2 \[Gamma]^2 l[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q2,q2]-8 \[Gamma] l[\[Mu]] u2[\[Nu]] ulp[l,u1] ulp[q1,u2] ulp[q2,q2]-8 \[Gamma]^2 l[\[Mu]] u2[\[Nu]] ulp[q1,u2]^2 ulp[q2,q2]+4 \[Gamma] u1[\[Mu]] u2[\[Nu]] ulp[q1,u2]^3 ulp[q2,q2]+8 \[Gamma] l[\[Mu]] u2[\[Nu]] ulp[l,l] ulp[q1,u2] ulp[q2,u1]-16 \[Gamma] l[\[Mu]] u2[\[Nu]] ulp[l,q1] ulp[q1,u2] ulp[q2,u1]+8 \[Gamma] l[\[Mu]] u2[\[Nu]] ulp[q1,q1] ulp[q1,u2] ulp[q2,u1]+16 \[Gamma] l[\[Mu]] u2[\[Nu]] ulp[q1,u2]^3 ulp[q2,u1]+2 q1[\[Mu]] (ulp[q1,u2] (-q2[\[Nu]] ulp[l,q1]+2 \[Gamma]^2 q2[\[Nu]] ulp[l,q1]+q2[\[Nu]] ulp[q1,q1]-2 \[Gamma]^2 q2[\[Nu]] ulp[q1,q1]+4 \[Gamma] q2[\[Nu]] ulp[l,u1] ulp[q1,u2]+2 q2[\[Nu]] ulp[q1,u2]^2+4 \[Gamma] u1[\[Nu]] ulp[q1,u2]^3+l[\[Nu]] ((1-2 \[Gamma]^2) ulp[l,q1]+(-1+2 \[Gamma]^2) ulp[q1,q1]+2 ulp[q1,u2] (-2 \[Gamma] ulp[l,u1]+ulp[q1,u2]-4 \[Gamma]^2 ulp[q1,u2]))+2 q1[\[Nu]] ((-1+2 \[Gamma]^2) ulp[l,q1]+(1-2 \[Gamma]^2) ulp[q1,q1]+ulp[q1,u2] (4 \[Gamma] ulp[l,u1]+(-1+6 \[Gamma]^2) ulp[q1,u2])))+u2[\[Nu]] (2 ulp[l,q2] ulp[q1,q1]-4 \[Gamma]^2 ulp[l,q2] ulp[q1,q1]+8 \[Gamma] ulp[l,q2] ulp[l,u1] ulp[q1,u2]+8 \[Gamma]^2 ulp[l,q2] ulp[q1,u2]^2+5 ulp[q1,q1] ulp[q1,u2]^2-10 \[Gamma]^2 ulp[q1,q1] ulp[q1,u2]^2-2 ulp[q1,u2]^4+4 \[Gamma]^2 ulp[q1,u2]^4+ulp[l,l] ((-1+2 \[Gamma]^2) ulp[l,q1]+(1-2 \[Gamma]^2) ulp[q1,q1]+4 ulp[q1,u2] (\[Gamma] ulp[l,u1]+ulp[q1,u2]-\[Gamma]^2 ulp[q1,u2]))+ulp[q1,q1] ulp[q2,q2]-2 \[Gamma]^2 ulp[q1,q1] ulp[q2,q2]+4 \[Gamma] ulp[l,u1] ulp[q1,u2] ulp[q2,q2]-ulp[q1,u2]^2 ulp[q2,q2]+6 \[Gamma]^2 ulp[q1,u2]^2 ulp[q2,q2]+(-1+2 \[Gamma]^2) ulp[l,q1] (2 ulp[l,q2]+8 ulp[q1,u2]^2+ulp[q2,q2])-4 \[Gamma] ulp[q1,u2]^3 ulp[q2,u1]))+q2[\[Mu]] (2 ulp[q1,u2] (-4 \[Gamma] u1[\[Nu]] ulp[q1,u2]^3+l[\[Nu]] ((-1+2 \[Gamma]^2) ulp[l,q1]+(1-2 \[Gamma]^2) ulp[q1,q1]+2 ulp[q1,u2] (2 \[Gamma] ulp[l,u1]+ulp[q1,u2]))+q1[\[Nu]] ((-1+2 \[Gamma]^2) ulp[l,q1]+(1-2 \[Gamma]^2) ulp[q1,q1]+2 ulp[q1,u2] (2 \[Gamma] ulp[l,u1]+ulp[q1,u2]))+2 q2[\[Nu]] ((-1+2 \[Gamma]^2) ulp[l,q1]+(1-2 \[Gamma]^2) ulp[q1,q1]+ulp[q1,u2] (4 \[Gamma] ulp[l,u1]+ulp[q1,u2]+2 \[Gamma]^2 ulp[q1,u2])))+u2[\[Nu]] ((4-8 \[Gamma]^2) ulp[l,q1]^2+ulp[q1,q1]^2-2 \[Gamma]^2 ulp[q1,q1]^2+8 \[Gamma] ulp[l,u1] ulp[q1,q1] ulp[q1,u2]-2 ulp[q1,q1] ulp[q1,u2]^2+4 \[Gamma]^2 ulp[q1,q1] ulp[q1,u2]^2-4 ulp[q1,u2]^4+8 \[Gamma]^2 ulp[q1,u2]^4+ulp[q1,q1] ulp[q2,q2]-2 \[Gamma]^2 ulp[q1,q1] ulp[q2,q2]+2 ulp[q1,u2]^2 ulp[q2,q2]-4 \[Gamma]^2 ulp[q1,u2]^2 ulp[q2,q2]+8 \[Gamma] ulp[q1,q1] ulp[q1,u2] ulp[q2,u1]+8 \[Gamma] ulp[q1,u2]^3 ulp[q2,u1]+2 ulp[l,q1] ((-2+4 \[Gamma]^2) ulp[q1,q1]-8 \[Gamma] ulp[l,u1] ulp[q1,u2]-ulp[q2,q2]+2 \[Gamma]^2 ulp[q2,q2]-8 \[Gamma] ulp[q1,u2] ulp[q2,u1])+ulp[l,l] ((-2+4 \[Gamma]^2) ulp[l,q1]+ulp[q1,q1]-2 \[Gamma]^2 ulp[q1,q1]+8 \[Gamma] ulp[l,u1] ulp[q1,u2]+ulp[q2,q2]-2 \[Gamma]^2 ulp[q2,q2]+8 \[Gamma] ulp[q1,u2] ulp[q2,u1])))+2 ulp[l,l] ulp[l,q1] ulp[q1,u2] \[Eta][\[Mu],\[Nu]]-4 \[Gamma]^2 ulp[l,l] ulp[l,q1] ulp[q1,u2] \[Eta][\[Mu],\[Nu]]-2 ulp[l,q1]^2 ulp[q1,u2] \[Eta][\[Mu],\[Nu]]+4 \[Gamma]^2 ulp[l,q1]^2 ulp[q1,u2] \[Eta][\[Mu],\[Nu]]+2 ulp[l,q1] ulp[l,q2] ulp[q1,u2] \[Eta][\[Mu],\[Nu]]-4 \[Gamma]^2 ulp[l,q1] ulp[l,q2] ulp[q1,u2] \[Eta][\[Mu],\[Nu]]-2 ulp[l,l] ulp[q1,q1] ulp[q1,u2] \[Eta][\[Mu],\[Nu]]+4 \[Gamma]^2 ulp[l,l] ulp[q1,q1] ulp[q1,u2] \[Eta][\[Mu],\[Nu]]+3 ulp[l,q1] ulp[q1,q1] ulp[q1,u2] \[Eta][\[Mu],\[Nu]]-6 \[Gamma]^2 ulp[l,q1] ulp[q1,q1] ulp[q1,u2] \[Eta][\[Mu],\[Nu]]-2 ulp[l,q2] ulp[q1,q1] ulp[q1,u2] \[Eta][\[Mu],\[Nu]]+4 \[Gamma]^2 ulp[l,q2] ulp[q1,q1] ulp[q1,u2] \[Eta][\[Mu],\[Nu]]-ulp[q1,q1]^2 ulp[q1,u2] \[Eta][\[Mu],\[Nu]]+2 \[Gamma]^2 ulp[q1,q1]^2 ulp[q1,u2] \[Eta][\[Mu],\[Nu]]-8 \[Gamma] ulp[l,l] ulp[l,u1] ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]+8 \[Gamma] ulp[l,q1] ulp[l,u1] ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]-8 \[Gamma] ulp[l,q2] ulp[l,u1] ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]-4 \[Gamma] ulp[l,u1] ulp[q1,q1] ulp[q1,u2]^2 \[Eta][\[Mu],\[Nu]]-2 ulp[l,l] ulp[q1,u2]^3 \[Eta][\[Mu],\[Nu]]+2 \[Gamma]^2 ulp[l,l] ulp[q1,u2]^3 \[Eta][\[Mu],\[Nu]]-4 ulp[l,q2] ulp[q1,u2]^3 \[Eta][\[Mu],\[Nu]]+4 \[Gamma]^2 ulp[l,q2] ulp[q1,u2]^3 \[Eta][\[Mu],\[Nu]]+4 ulp[q1,u2]^5 \[Eta][\[Mu],\[Nu]]-8 \[Gamma]^2 ulp[q1,u2]^5 \[Eta][\[Mu],\[Nu]]+ulp[l,q1] ulp[q1,u2] ulp[q2,q2] \[Eta][\[Mu],\[Nu]]-2 \[Gamma]^2 ulp[l,q1] ulp[q1,u2] ulp[q2,q2] \[Eta][\[Mu],\[Nu]]-ulp[q1,q1] ulp[q1,u2] ulp[q2,q2] \[Eta][\[Mu],\[Nu]]+2 \[Gamma]^2 ulp[q1,q1] ulp[q1,u2] ulp[q2,q2] \[Eta][\[Mu],\[Nu]]-4 \[Gamma] ulp[l,u1] ulp[q1,u2]^2 ulp[q2,q2] \[Eta][\[Mu],\[Nu]]-2 ulp[q1,u2]^3 ulp[q2,q2] \[Eta][\[Mu],\[Nu]]+2 \[Gamma]^2 ulp[q1,u2]^3 ulp[q2,q2] \[Eta][\[Mu],\[Nu]]))/(8 ulp[l,u2] ulp[q1,q1] (ulp[l,l]-2 ulp[l,q1]+ulp[q1,q1]) ulp[q1,u2]^4 (ulp[l,l]+2 ulp[l,q2]+ulp[q2,q2]))};


totalN1=Total[topologiesN1];


==> anc/anc-lossesG4.m <==
(* ::Package:: *)

(* Ancillary file to "Angular Momentum Loss at Fourth Post-Minkowskian Order" by A. Georgoudis, C. Heissenberg, G. Mogull, R. Russo *)


normG3=G^3 m1^2 m2^2/b^3;


norm=G^4 m1^2 m2^2/b^4;


(* Special functions *)


\[CapitalPi]m1=Log[(\[Gamma]+1)/2];
\[CapitalPi]0=ArcCosh[\[Gamma]]/Sqrt[-1+\[Gamma]^2];
\[CapitalPi]1=-(ArcCosh[\[Gamma]]^2/(4 Sqrt[-1+\[Gamma]^2]))-PolyLog[2,1-x]/Sqrt[-1+\[Gamma]^2]/.{x->\[Gamma]-Sqrt[\[Gamma]^2-1]};
\[CapitalPi]2=ArcCosh[\[Gamma]]^2/(4 Sqrt[-1+\[Gamma]^2])-(ArcCosh[\[Gamma]] Log[2 (1+\[Gamma])])/(2 Sqrt[-1+\[Gamma]^2])+(\[Pi]^2+12 PolyLog[2,-x])/(12 Sqrt[-1+\[Gamma]^2])/.{x->\[Gamma]-Sqrt[\[Gamma]^2-1]};
\[CapitalPi]3=ArcCosh[\[Gamma]]^2/Sqrt[-1+\[Gamma]^2]-(2 ArcCosh[\[Gamma]] Log[2 \[Gamma]])/Sqrt[-1+\[Gamma]^2]+(\[Pi]^2+12 PolyLog[2,-x^2])/(12 Sqrt[-1+\[Gamma]^2])/.{x->\[Gamma]-Sqrt[\[Gamma]^2-1]};


(* Radiated energy-momentum *)


cpradG3u1=(\[Pi] (1151-3336 \[Gamma]+3148 \[Gamma]^2-912 \[Gamma]^3+339 \[Gamma]^4-552 \[Gamma]^5+210 \[Gamma]^6))/(48 (1+\[Gamma]))+(\[Pi] \[Gamma] (-33+112 \[Gamma]^2-165 \[Gamma]^4+70 \[Gamma]^6) \[CapitalPi]0)/(16 (1+\[Gamma]))-1/8 \[Pi] (-1+\[Gamma]) (-5+76 \[Gamma]-150 \[Gamma]^2+60 \[Gamma]^3+35 \[Gamma]^4) \[CapitalPi]m1;


pradG3[\[Alpha]_]:=normG3/(Sqrt[\[Gamma]^2-1])^3 cpradG3u1 (u1[\[Alpha]]+u2[\[Alpha]]);


cp2radm2u1=16/45 \[Gamma] (7885+6877 \[Gamma]^2-2444 \[Gamma]^4+12 \[Gamma]^6)+16/15 (-865-6947 \[Gamma]^2-1388 \[Gamma]^4+932 \[Gamma]^6+48 \[Gamma]^8) \[CapitalPi]0+32 \[Gamma] (48+101 \[Gamma]^2-12 \[Gamma]^6) \[CapitalPi]0^2;
cp2radm1u1=32/45 (-860-5546 \[Gamma]^2-233 \[Gamma]^4+474 \[Gamma]^6)-64/15 \[Gamma] (-868-1457 \[Gamma]^2+178 \[Gamma]^4+92 \[Gamma]^6) \[CapitalPi]0+32 (-8-91 \[Gamma]^2-56 \[Gamma]^4+14 \[Gamma]^6+4 \[Gamma]^8) \[CapitalPi]0^2;
cp2radb=fp2radb[\[Gamma]];


p2rad[\[Alpha]_]:=norm/(Sqrt[\[Gamma]^2-1])^4 ( cp2radm2u1(m2 u1[\[Alpha]]+m1 u2[\[Alpha]])+cp2radm1u1(m1 u1[\[Alpha]]+m2 u2[\[Alpha]])+cp2radb (m1-m2) b[\[Alpha]]/b);


cp1radm2u1=(385875-2609250 \[Gamma]^2+11230800 \[Gamma]^4-38739400 \[Gamma]^6+822250866 \[Gamma]^8+6791018985 \[Gamma]^10-3461843906 \[Gamma]^12-2534929122 \[Gamma]^14+606428112 \[Gamma]^16-3010560 \[Gamma]^18)/(705600 \[Gamma]^8 (-1+\[Gamma]^2))+((3675-27300 \[Gamma]^2+123200 \[Gamma]^4-438200 \[Gamma]^6+996450 \[Gamma]^8-36697319 \[Gamma]^10-90788740 \[Gamma]^12+76682778 \[Gamma]^14+14492512 \[Gamma]^16-5720752 \[Gamma]^18-344064 \[Gamma]^20) \[CapitalPi]0)/(6720 \[Gamma]^9 (-1+\[Gamma]^2))+(32 \[Gamma]^2 (84+172 \[Gamma]^2-143 \[Gamma]^4-36 \[Gamma]^6+20 \[Gamma]^8) \[CapitalPi]0^2)/(-1+\[Gamma]^2)-1/16 (-1+\[Gamma]) (36-222 \[Gamma]+591 \[Gamma]^2-2511 \[Gamma]^3+5171 \[Gamma]^4-1291 \[Gamma]^5-3946 \[Gamma]^6+2100 \[Gamma]^7) \[CapitalPi]1+1/16 (1+\[Gamma]) (-36-222 \[Gamma]-591 \[Gamma]^2-2511 \[Gamma]^3-5171 \[Gamma]^4-1291 \[Gamma]^5+3946 \[Gamma]^6+2100 \[Gamma]^7) \[CapitalPi]2+1/16 \[Gamma] (-5119-23537 \[Gamma]^2-1377 \[Gamma]^4+3121 \[Gamma]^6) \[CapitalPi]3;
cp1radm1u1=(385875-2205000 \[Gamma]^2+10309600 \[Gamma]^4-48652100 \[Gamma]^6-3476793036 \[Gamma]^8-4271061195 \[Gamma]^10+5643026966 \[Gamma]^12+270429402 \[Gamma]^14-315622912 \[Gamma]^16)/(705600 \[Gamma]^7 (-1+\[Gamma]^2))+((3675-23450 \[Gamma]^2+111860 \[Gamma]^4-527100 \[Gamma]^6+11209520 \[Gamma]^8+77793073 \[Gamma]^10+10564596 \[Gamma]^12-63397506 \[Gamma]^14+2906996 \[Gamma]^16+3076096 \[Gamma]^18) \[CapitalPi]0)/(6720 \[Gamma]^8 (-1+\[Gamma]^2))-(32 \[Gamma] (24+197 \[Gamma]^2-49 \[Gamma]^4-95 \[Gamma]^6+16 \[Gamma]^8+4 \[Gamma]^10) \[CapitalPi]0^2)/(-1+\[Gamma]^2)-1/16 (-1+\[Gamma]) (36-1209 \[Gamma]+3225 \[Gamma]^2-2801 \[Gamma]^3+421 \[Gamma]^4+916 \[Gamma]^5-1950 \[Gamma]^6+1050 \[Gamma]^7) \[CapitalPi]1-1/16 (1+\[Gamma]) (-36-1209 \[Gamma]-3225 \[Gamma]^2-2801 \[Gamma]^3-421 \[Gamma]^4+916 \[Gamma]^5+1950 \[Gamma]^6+1050 \[Gamma]^7) \[CapitalPi]2+1/16 (4078+27351 \[Gamma]^2-331 \[Gamma]^4-4711 \[Gamma]^6+525 \[Gamma]^8) \[CapitalPi]3;


p1rad[\[Alpha]_]:=norm/(Sqrt[\[Gamma]^2-1])^5 (cp1radm2u1(m2 u1[\[Alpha]]+m1 u2[\[Alpha]])+cp1radm1u1(m1 u1[\[Alpha]]+m2 u2[\[Alpha]]));


prad[\[Alpha]_]:=flag["G3"] pradG3[\[Alpha]]+flag["2rad"] p2rad[\[Alpha]]+flag["1rad"] p1rad[\[Alpha]];


(* Radiated angular momentum in the midpoint frame b_1+b_2=0 *)


cjradG3u1b=-((\[Pi] (203-2943 \[Gamma]+6928 \[Gamma]^2-6792 \[Gamma]^3+3399 \[Gamma]^4+69 \[Gamma]^5-882 \[Gamma]^6+210 \[Gamma]^7))/(96 (-1+\[Gamma]^2)))+(\[Pi] \[Gamma] (177-261 \[Gamma]-1072 \[Gamma]^2+1104 \[Gamma]^3+1461 \[Gamma]^4-1145 \[Gamma]^5-550 \[Gamma]^6+350 \[Gamma]^7) \[CapitalPi]0)/(32 (-1+\[Gamma]^2))+1/16 \[Pi] (243-539 \[Gamma]-290 \[Gamma]^2+490 \[Gamma]^3+335 \[Gamma]^4-175 \[Gamma]^5) \[CapitalPi]m1;


jradG3[\[Alpha]_,\[Beta]_]:=normG3/(Sqrt[\[Gamma]^2-1])^3 cjradG3u1b (b[\[Beta]] u1[\[Alpha]]-b[\[Alpha]] u1[\[Beta]]-b[\[Beta]] u2[\[Alpha]]+b[\[Alpha]] u2[\[Beta]]);


cj2radm2u1b=8/45 \[Gamma] (3061+11347 \[Gamma]^2-2732 \[Gamma]^4+564 \[Gamma]^6)-8/15 (169+4829 \[Gamma]^2+3908 \[Gamma]^4-764 \[Gamma]^6+48 \[Gamma]^8) \[CapitalPi]0+16 \[Gamma] (18+95 \[Gamma]^2+36 \[Gamma]^4-12 \[Gamma]^6) \[CapitalPi]0^2;
cj2radm1u1b=-(8/45) (-320+10177 \[Gamma]^2+1456 \[Gamma]^4+972 \[Gamma]^6)+8/5 \[Gamma] (259+2336 \[Gamma]^2+76 \[Gamma]^4+64 \[Gamma]^6) \[CapitalPi]0+16 (-2-39 \[Gamma]^2-100 \[Gamma]^4+4 \[Gamma]^6) \[CapitalPi]0^2;
cj2radu1u2=fj2radu1u2[\[Gamma]];


j2rad[\[Alpha]_,\[Beta]_]:=norm/(Sqrt[\[Gamma]^2-1])^4 (cj2radm2u1b (m2 (b[\[Beta]] u1[\[Alpha]]-b[\[Alpha]] u1[\[Beta]])-m1 (b[\[Beta]] u2[\[Alpha]]-b[\[Alpha]] u2[\[Beta]]))+ cj2radm1u1b (m1 (b[\[Beta]] u1[\[Alpha]]-b[\[Alpha]] u1[\[Beta]])-m2 (b[\[Beta]] u2[\[Alpha]]-b[\[Alpha]] u2[\[Beta]])) + b (m1-m2)(u1[\[Alpha]]u2[\[Beta]]-u1[\[Beta]]u2[\[Alpha]]) cj2radu1u2 );


cj1radm2u1b=(385875-2168250 \[Gamma]^2+10113600 \[Gamma]^4-44560600 \[Gamma]^6+513090756 \[Gamma]^8+5838786795 \[Gamma]^10-2381213096 \[Gamma]^12-2189436492 \[Gamma]^14+575390532 \[Gamma]^16-141496320 \[Gamma]^18)/(1411200 \[Gamma]^8 (-1+\[Gamma]^2))+((3675-23100 \[Gamma]^2+109760 \[Gamma]^4-486920 \[Gamma]^6+2585730 \[Gamma]^8-15945077 \[Gamma]^10-95546122 \[Gamma]^12+50451804 \[Gamma]^14+19643686 \[Gamma]^16-2747740 \[Gamma]^18+344064 \[Gamma]^20) \[CapitalPi]0)/(13440 \[Gamma]^9 (-1+\[Gamma]^2))+(16 \[Gamma]^2 (-6+214 \[Gamma]^2-23 \[Gamma]^4-108 \[Gamma]^6+20 \[Gamma]^8) \[CapitalPi]0^2)/(-1+\[Gamma]^2)-1/64 (-1+\[Gamma]) (-5811+21801 \[Gamma]-24042 \[Gamma]^2-7110 \[Gamma]^3+44791 \[Gamma]^4-26597 \[Gamma]^5-14042 \[Gamma]^6+5250 \[Gamma]^7) \[CapitalPi]1+1/64 (1+\[Gamma]) (5811+21801 \[Gamma]+24042 \[Gamma]^2-7110 \[Gamma]^3-44791 \[Gamma]^4-26597 \[Gamma]^5+14042 \[Gamma]^6+5250 \[Gamma]^7) \[CapitalPi]2+1/32 \[Gamma] (10889-24713 \[Gamma]^2-14409 \[Gamma]^4+1321 \[Gamma]^6) \[CapitalPi]3;
cj1radm1u1b=(422625-2878750 \[Gamma]^2+15574650 \[Gamma]^4-1010270579 \[Gamma]^6-7616856928 \[Gamma]^8+6772406658 \[Gamma]^10-885171436 \[Gamma]^12+542236160 \[Gamma]^14)/(1411200 \[Gamma]^5 (-1+\[Gamma]^2))+((4025-30100 \[Gamma]^2+166250 \[Gamma]^4+1871381 \[Gamma]^6+47164494 \[Gamma]^8+62527354 \[Gamma]^10-68547508 \[Gamma]^12+322632 \[Gamma]^14-1814528 \[Gamma]^16) \[CapitalPi]0)/(13440 \[Gamma]^6 (-1+\[Gamma]^2))-(8 \[Gamma] (6+215 \[Gamma]^2+271 \[Gamma]^4-338 \[Gamma]^6+40 \[Gamma]^8) \[CapitalPi]0^2)/(-1+\[Gamma]^2)-1/32 (-1+\[Gamma]) (318-759 \[Gamma]-2841 \[Gamma]^2+2589 \[Gamma]^3+11251 \[Gamma]^4-7078 \[Gamma]^5-8100 \[Gamma]^6+2100 \[Gamma]^7) \[CapitalPi]1-1/32 (1+\[Gamma]) (-318-759 \[Gamma]+2841 \[Gamma]^2+2589 \[Gamma]^3-11251 \[Gamma]^4-7078 \[Gamma]^5+8100 \[Gamma]^6+2100 \[Gamma]^7) \[CapitalPi]2+1/32 (481+24337 \[Gamma]^2+12821 \[Gamma]^4-11777 \[Gamma]^6+1050 \[Gamma]^8) \[CapitalPi]3;


j1rad[\[Alpha]_,\[Beta]_]:=norm/(Sqrt[\[Gamma]^2-1])^5 (cj1radm2u1b (m2 (b[\[Beta]] u1[\[Alpha]]-b[\[Alpha]] u1[\[Beta]])-m1 (b[\[Beta]] u2[\[Alpha]]-b[\[Alpha]] u2[\[Beta]]))+ cj1radm1u1b (m1 (b[\[Beta]] u1[\[Alpha]]-b[\[Alpha]] u1[\[Beta]])-m2 (b[\[Beta]] u2[\[Alpha]]-b[\[Alpha]] u2[\[Beta]])));


jrad[\[Alpha]_,\[Beta]_]:=flag["G3"]jradG3[\[Alpha],\[Beta]]+flag["2rad"] j2rad[\[Alpha],\[Beta]]+flag["1rad"] j1rad[\[Alpha],\[Beta]]


(* Radiated energy, angular momentum and mass dipole in the CM frame *)


eradCM=prad[\[Alpha]]//.{b[\[Alpha]]->0,u1[\[Alpha]]->(m1+m2 \[Gamma])/Sqrt[m1^2+2 m1 m2 \[Gamma]+m2^2],u2[\[Alpha]]->(m2+m1 \[Gamma])/Sqrt[m1^2+2 m1 m2 \[Gamma]+m2^2]};


jradCM=jrad[\[Alpha],\[Beta]]+1/2 (m2^2-m1^2)/(m1^2+2 m1 m2 \[Gamma]+m2^2) (prad[\[Alpha]]/.{u1[\[Alpha]]->b[\[Alpha]]u1[\[Beta]]-b[\[Beta]]u1[\[Alpha]],u2[\[Alpha]]->b[\[Alpha]]u2[\[Beta]]-b[\[Beta]]u2[\[Alpha]],b[\[Alpha]]->0})//.{b[\[Alpha]]->b,u1[\[Alpha]]->0,u2[\[Alpha]]->0,b[\[Beta]]->0,u1[\[Beta]]->( m2 Sqrt[\[Gamma]^2-1])/Sqrt[m1^2+2 m1 m2 \[Gamma]+m2^2],u2[\[Beta]]->-(( m1 Sqrt[\[Gamma]^2-1])/Sqrt[m1^2+2 m1 m2 \[Gamma]+m2^2])};


kradCM=jrad[\[Alpha],\[Beta]]+1/2 (m2^2-m1^2)/(m1^2+2 m1 m2 \[Gamma]+m2^2) (prad[\[Alpha]]/.{u1[\[Alpha]]->b[\[Alpha]]u1[\[Beta]]-b[\[Beta]]u1[\[Alpha]],u2[\[Alpha]]->b[\[Alpha]]u2[\[Beta]]-b[\[Beta]]u2[\[Alpha]],b[\[Alpha]]->0})//.{b[\[Alpha]]->b,u1[\[Alpha]]->0,u2[\[Alpha]]->0,b[\[Beta]]->0,u1[\[Beta]]->-((m1+m2 \[Gamma])/Sqrt[m1^2+2 m1 m2 \[Gamma]+m2^2]),u2[\[Beta]]->-((m2+m1 \[Gamma])/Sqrt[m1^2+2 m1 m2 \[Gamma]+m2^2])};


(* Static angular momentum loss and mass dipole loss in the CM frame *)


i\[Gamma]=-(16/3)+(2\[Gamma]^2)/(\[Gamma]^2-1)+(2(2\[Gamma]^2-3))/(\[Gamma]^2-1) (\[Gamma] ArcCosh[\[Gamma]])/Sqrt[\[Gamma]^2-1];
g\[Gamma]=(8\[Gamma]^5-26\[Gamma]^3+33\[Gamma])/(5(\[Gamma]^2-1))-(3 ArcCosh[\[Gamma]])/(\[Gamma]^2-1)^(3/2);


q1PMev=(4 m1 m2 G(\[Gamma]^2-1/2))/(b Sqrt[\[Gamma]^2-1]);
q2PMev=(3 \[Pi] G^2 m1 m2 (m1+m2)(5\[Gamma]^2-1))/(4 b^2 Sqrt[\[Gamma]^2-1]);
q3PMConsev=(8 G^3 m1^2 m2^2)/b^3 (-((\[Gamma](14 \[Gamma]^2+25))/(3Sqrt[\[Gamma]^2-1]))+(-4 \[Gamma]^4+12\[Gamma]^2+3)/Sqrt[\[Gamma]^2-1] \[CapitalPi]0+(s (12\[Gamma]^4-10\[Gamma]^2+1))/(2m1 m2 (\[Gamma]^2-1)^(3/2)))//.{s->m1^2+2 m1 m2 \[Gamma]+m2^2};
qCalev=G/(2b) (q1PMev)^2 i\[Gamma];
qBoldev=normG3 (\[Gamma]+1)/(Sqrt[\[Gamma]^2-1])^3 cpradG3u1;
q1PMFeedbackev=G^3 (q1PMev/.{b->b/Cos[(q1PMev Sqrt[m1^2+2 m1 m2 \[Gamma]+m2^2])/(2m1 m2 Sqrt[\[Gamma]^2-1])]}//SeriesCoefficient[#,{G,0,3}]&);


jStatCM=G(flag["G2"] q1PMev+flag["G3"] q2PMev+flag["1rad"] q3PMConsev+flag["2rad"]qCalev+flag["1rad"] q1PMFeedbackev)p i\[Gamma]-flag["1rad"] (G q1PMev^3)/(eCM Sqrt[\[Gamma]^2-1]) (eCM^2/(8m1 m2) (i\[Gamma]+32/5 (\[Gamma]^2-1))+1/2 (D[i\[Gamma],\[Gamma]]-16/5 \[Gamma])(\[Gamma]^2-1))//.{eCM->Sqrt[m1^2+2 m1 m2 \[Gamma]+m2^2],p->(m1 m2)/eCM Sqrt[\[Gamma]^2-1]};


kStatCM=-((G(m1^2-m2^2))/(2 eCM))((flag["G2"] q1PMev+flag["G3"] q2PMev+flag["1rad"] q3PMConsev+flag["2rad"]qCalev+flag["1rad"] q1PMFeedbackev)i\[Gamma]+flag["1rad"] ( q1PMev^3 g\[Gamma])/(m1 m2 (\[Gamma]^2-1)))//.{eCM->Sqrt[m1^2+2 m1 m2 \[Gamma]+m2^2]};


(* Complete angular momentum loss and mass dipole loss in the CM frame *)


jCM=jradCM+jStatCM;


kCM=kradCM+kStatCM;


(* Radiation-reacted deflection angle \[Chi]^(rr,lin) at O(G^5) and 1SF *)


\[Theta]rrlin=2\[Nu] (G M/(b Sqrt[\[Gamma]^2-1]))^5 ((\[Pi]^2 (282+4983 \[Gamma]-17040 \[Gamma]^2+15211 \[Gamma]^3+4116 \[Gamma]^4-21355 \[Gamma]^5+16992 \[Gamma]^6+1545 \[Gamma]^7-4350 \[Gamma]^8))/(128 (-1+\[Gamma]^2))-(32 \[Gamma] (-687-4600 \[Gamma]^2+4730 \[Gamma]^4-892 \[Gamma]^6+144 \[Gamma]^8))/(45 Sqrt[-1+\[Gamma]^2])+(-8550+51720 \[Gamma]^2-254580 \[Gamma]^4+557389 \[Gamma]^6+29474185 \[Gamma]^8-3371681 \[Gamma]^10-45590675 \[Gamma]^12+28557940 \[Gamma]^14-4434500 \[Gamma]^16+294912 \[Gamma]^18)/(5760 \[Gamma]^6 (-1+\[Gamma]^2)^2)+(-((16 (-58+1243 \[Gamma]^2+438 \[Gamma]^4-1208 \[Gamma]^6+160 \[Gamma]^8))/(5 Sqrt[-1+\[Gamma]^2]))-(3 \[Pi]^2 \[Gamma] (-144+279 \[Gamma]+1680 \[Gamma]^2-1791 \[Gamma]^3-6096 \[Gamma]^4+4355 \[Gamma]^5+6960 \[Gamma]^6-3765 \[Gamma]^7-2400 \[Gamma]^8+1050 \[Gamma]^9))/(128 (-1+\[Gamma]^2))+(-2850+19140 \[Gamma]^2-96100 \[Gamma]^4+506800 \[Gamma]^6-3934467 \[Gamma]^8-21490235 \[Gamma]^10+21505829 \[Gamma]^12+9136515 \[Gamma]^14-10714092 \[Gamma]^16+1559700 \[Gamma]^18)/(1920 \[Gamma]^7 (-1+\[Gamma]^2)^2)) \[CapitalPi]0+(-((16 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (-8-51 \[Gamma]^2-6 \[Gamma]^4+8 \[Gamma]^6))/(-1+\[Gamma]^2)^2)+(48 \[Gamma]^2 (15-22 \[Gamma]^2-28 \[Gamma]^4+24 \[Gamma]^6))/(-1+\[Gamma]^2)+(16 \[Gamma] (9+164 \[Gamma]^2-60 \[Gamma]^4-72 \[Gamma]^6+16 \[Gamma]^8))/Sqrt[-1+\[Gamma]^2]) \[CapitalPi]0^2+(3/128 (1961-9376 \[Gamma]+13862 \[Gamma]^2+1664 \[Gamma]^3-29963 \[Gamma]^4+36576 \[Gamma]^5-11560 \[Gamma]^6-4800 \[Gamma]^7+700 \[Gamma]^8)+(\[Gamma] (-108+3627 \[Gamma]-12564 \[Gamma]^2+16848 \[Gamma]^3-4572 \[Gamma]^4-18109 \[Gamma]^5+23652 \[Gamma]^6-2790 \[Gamma]^7-9992 \[Gamma]^8+4200 \[Gamma]^9))/(32 (-1+\[Gamma]^2))) \[CapitalPi]1+(-(3/128) (1961+9376 \[Gamma]+13862 \[Gamma]^2-1664 \[Gamma]^3-29963 \[Gamma]^4-36576 \[Gamma]^5-11560 \[Gamma]^6+4800 \[Gamma]^7+700 \[Gamma]^8)-(\[Gamma] (108+3627 \[Gamma]+12564 \[Gamma]^2+16848 \[Gamma]^3+4572 \[Gamma]^4-18109 \[Gamma]^5-23652 \[Gamma]^6-2790 \[Gamma]^7+9992 \[Gamma]^8+4200 \[Gamma]^9))/(32 (-1+\[Gamma]^2))) \[CapitalPi]2+(3/8 \[Gamma] (-667+716 \[Gamma]^2+1161 \[Gamma]^4+150 \[Gamma]^6)+(-6117 \[Gamma]-35387 \[Gamma]^3+22647 \[Gamma]^5+7911 \[Gamma]^7-3646 \[Gamma]^9)/(16 (-1+\[Gamma]^2))) \[CapitalPi]3+3/64 \[Pi]^2 (124-285 \[Gamma]-1032 \[Gamma]^2+2415 \[Gamma]^3+420 \[Gamma]^4-1695 \[Gamma]^5-600 \[Gamma]^6+525 \[Gamma]^7) \[CapitalPi]m1);


(* Conservative deflection angle at O(G^5) and up to 1SF *)


tilde\[Chi][5,0]=(-21+630 \[Gamma]^2-3360 \[Gamma]^4+6720 \[Gamma]^6-5760 \[Gamma]^8+1792 \[Gamma]^10)/(5 (-1+\[Gamma]^2)^(5/2));


tilde\[Chi][5,"1cons"]=(\[Pi]^2 (282+4983 \[Gamma]-17040 \[Gamma]^2+15211 \[Gamma]^3+4116 \[Gamma]^4-21355 \[Gamma]^5+16992 \[Gamma]^6+1545 \[Gamma]^7-4350 \[Gamma]^8))/(128 (-1+\[Gamma]^2))+(\[Pi]^2 (-282-4983 \[Gamma]+17040 \[Gamma]^2-15211 \[Gamma]^3-4116 \[Gamma]^4+21355 \[Gamma]^5-16992 \[Gamma]^6-1545 \[Gamma]^7+4350 \[Gamma]^8))/(128 (-1+\[Gamma]^2))-(-120960-98112 \[Gamma]^2-3146304 \[Gamma]^4+222860211 \[Gamma]^6-12927359 \[Gamma]^8-315027704 \[Gamma]^10+91271668 \[Gamma]^12+737280 \[Gamma]^14)/(20160 \[Gamma]^6)+(1/16 (233433+2001 \[Gamma]+1435089 \[Gamma]^2+16309 \[Gamma]^3-164373 \[Gamma]^4-7605 \[Gamma]^5-107621 \[Gamma]^6-2625 \[Gamma]^7)+(\[Gamma] (91998+999 \[Gamma]+541794 \[Gamma]^2-5661 \[Gamma]^3-329418 \[Gamma]^4+12915 \[Gamma]^5-148842 \[Gamma]^6-11115 \[Gamma]^7+66932 \[Gamma]^8+3150 \[Gamma]^9))/(24 (-1+\[Gamma]^2)^(3/2))-(32 (32-72 \[Gamma]^2-1665 \[Gamma]^4+2058 \[Gamma]^6-84 \[Gamma]^8-600 \[Gamma]^10+160 \[Gamma]^12))/(3 (-1+\[Gamma]^2)^3)) G[1,1-x]^3+G[1-I,1-x] (768 (-19-116 \[Gamma]^2+14 \[Gamma]^4+8 \[Gamma]^6) G[0,1,1-x]+(12553+75933 \[Gamma]^2-11973 \[Gamma]^4-4321 \[Gamma]^6) G[1,1,1-x]+(-12553-75933 \[Gamma]^2+11973 \[Gamma]^4+4321 \[Gamma]^6) G[1,1-I,1-x]+(-12553-75933 \[Gamma]^2+11973 \[Gamma]^4+4321 \[Gamma]^6) G[1,1+I,1-x]-768 (-19-116 \[Gamma]^2+14 \[Gamma]^4+8 \[Gamma]^6) G[1,2,1-x])+G[1+I,1-x] (768 (-19-116 \[Gamma]^2+14 \[Gamma]^4+8 \[Gamma]^6) G[0,1,1-x]+(12553+75933 \[Gamma]^2-11973 \[Gamma]^4-4321 \[Gamma]^6) G[1,1,1-x]+(-12553-75933 \[Gamma]^2+11973 \[Gamma]^4+4321 \[Gamma]^6) G[1,1-I,1-x]+(-12553-75933 \[Gamma]^2+11973 \[Gamma]^4+4321 \[Gamma]^6) G[1,1+I,1-x]-768 (-19-116 \[Gamma]^2+14 \[Gamma]^4+8 \[Gamma]^6) G[1,2,1-x])+G[2,1-x] ((1575-8250 \[Gamma]^2+35710 \[Gamma]^4-142640 \[Gamma]^6-5560073 \[Gamma]^8-417302 \[Gamma]^10+4034092 \[Gamma]^12-587336 \[Gamma]^14+6144 \[Gamma]^16)/(360 \[Gamma]^7 Sqrt[-1+\[Gamma]^2])+(-((7 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (47+390 \[Gamma]^2+75 \[Gamma]^4))/(4 (-1+\[Gamma]^2)^(3/2)))+1/4 (258-1935 \[Gamma]-7518 \[Gamma]^2+5488 \[Gamma]^3+198 \[Gamma]^4-5775 \[Gamma]^5+1846 \[Gamma]^6+3150 \[Gamma]^7)) G[0,1,1-x]+((21 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (47+390 \[Gamma]^2+75 \[Gamma]^4))/(8 (-1+\[Gamma]^2)^(3/2))-3/2 (49-177 \[Gamma]-551 \[Gamma]^2+3185 \[Gamma]^3+755 \[Gamma]^4-1855 \[Gamma]^5-525 \[Gamma]^6+175 \[Gamma]^7)) G[1,1,1-x]+(-((7 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (47+390 \[Gamma]^2+75 \[Gamma]^4))/(4 (-1+\[Gamma]^2)^(3/2)))-3 (-9+56 \[Gamma]+99 \[Gamma]^2-1200 \[Gamma]^3-315 \[Gamma]^4+600 \[Gamma]^5+225 \[Gamma]^6)) G[1,1-I,1-x]+(-((7 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (47+390 \[Gamma]^2+75 \[Gamma]^4))/(4 (-1+\[Gamma]^2)^(3/2)))-3 (-9+56 \[Gamma]+99 \[Gamma]^2-1200 \[Gamma]^3-315 \[Gamma]^4+600 \[Gamma]^5+225 \[Gamma]^6)) G[1,1+I,1-x]-1/4 (1+\[Gamma]) (-114-1041 \[Gamma]-2241 \[Gamma]^2-1691 \[Gamma]^3+389 \[Gamma]^4+1696 \[Gamma]^5+1050 \[Gamma]^6) G[1,2,1-x])+1/2 (-75+1182 \[Gamma]-3747 \[Gamma]^2+5177 \[Gamma]^3-2817 \[Gamma]^4-1920 \[Gamma]^5+3871 \[Gamma]^6-1575 \[Gamma]^7) G[0,0,1,1-x]+(1/4 (-199213-1599 \[Gamma]-1248240 \[Gamma]^2-1712 \[Gamma]^3+181146 \[Gamma]^4-2175 \[Gamma]^5+86062 \[Gamma]^6+3150 \[Gamma]^7)-(\[Gamma] (-216+2961 \[Gamma]+2520 \[Gamma]^2+20622 \[Gamma]^3-9144 \[Gamma]^4-26719 \[Gamma]^5+10440 \[Gamma]^6+4620 \[Gamma]^7-3600 \[Gamma]^8+2100 \[Gamma]^9))/(8 (-1+\[Gamma]^2)^(3/2))) G[0,1,1,1-x]-768 (-19-116 \[Gamma]^2+14 \[Gamma]^4+8 \[Gamma]^6) G[0,1,1-I,1-x]-768 (-19-116 \[Gamma]^2+14 \[Gamma]^4+8 \[Gamma]^6) G[0,1,1+I,1-x]+((7 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (47+390 \[Gamma]^2+75 \[Gamma]^4))/(4 (-1+\[Gamma]^2)^(3/2))+1/2 (-111+363 \[Gamma]+5865 \[Gamma]^2-5955 \[Gamma]^3+2067 \[Gamma]^4+3765 \[Gamma]^5-3421 \[Gamma]^6-525 \[Gamma]^7)) G[0,1,2,1-x]+(-((7 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (47+390 \[Gamma]^2+75 \[Gamma]^4))/(4 (-1+\[Gamma]^2)^(3/2)))-2 (-6263+84 \[Gamma]-38115 \[Gamma]^2-1800 \[Gamma]^3+6459 \[Gamma]^4+900 \[Gamma]^5+1823 \[Gamma]^6)) G[0,1-I,1,1-x]+(-((7 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (47+390 \[Gamma]^2+75 \[Gamma]^4))/(4 (-1+\[Gamma]^2)^(3/2)))-2 (-6263+84 \[Gamma]-38115 \[Gamma]^2-1800 \[Gamma]^3+6459 \[Gamma]^4+900 \[Gamma]^5+1823 \[Gamma]^6)) G[0,1+I,1,1-x]+(363 \[Gamma]-5955 \[Gamma]^3+3765 \[Gamma]^5-525 \[Gamma]^7+(7 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (47+390 \[Gamma]^2+75 \[Gamma]^4))/(2 (-1+\[Gamma]^2)^(3/2))) G[0,2,1,1-x]+1/4 (75-1182 \[Gamma]+3747 \[Gamma]^2-5177 \[Gamma]^3+2817 \[Gamma]^4+1920 \[Gamma]^5-3871 \[Gamma]^6+1575 \[Gamma]^7) G[1,0,1,1-x]+(-(3/8) (-258961-363 \[Gamma]-1597161 \[Gamma]^2+5955 \[Gamma]^3+225261 \[Gamma]^4-3765 \[Gamma]^5+109917 \[Gamma]^6+525 \[Gamma]^7)+(\[Gamma] (98304+8883 \[Gamma]+561152 \[Gamma]^2+61866 \[Gamma]^3-344064 \[Gamma]^4-80157 \[Gamma]^5-147456 \[Gamma]^6+13860 \[Gamma]^7+65536 \[Gamma]^8+6300 \[Gamma]^9))/(16 (-1+\[Gamma]^2)^(3/2))) G[1,1,1,1-x]+(-(276725/4)-(842481 \[Gamma]^2)/2+55056 \[Gamma]^4+29347 \[Gamma]^6+(-6171 \[Gamma]-34757 \[Gamma]^3+20361 \[Gamma]^5+10521 \[Gamma]^7-4546 \[Gamma]^9)/(-1+\[Gamma]^2)^(3/2)) G[1,1,1-I,1-x]+(-(276725/4)-(842481 \[Gamma]^2)/2+55056 \[Gamma]^4+29347 \[Gamma]^6+(-6171 \[Gamma]-34757 \[Gamma]^3+20361 \[Gamma]^5+10521 \[Gamma]^7-4546 \[Gamma]^9)/(-1+\[Gamma]^2)^(3/2)) G[1,1,1+I,1-x]+(1/4 (-82477+147 \[Gamma]-535536 \[Gamma]^2+25532 \[Gamma]^3+95130 \[Gamma]^4-12885 \[Gamma]^5+36910 \[Gamma]^6-1050 \[Gamma]^7)-(3 \[Gamma] (-72+2961 \[Gamma]+840 \[Gamma]^2+20622 \[Gamma]^3-3048 \[Gamma]^4-26719 \[Gamma]^5+3480 \[Gamma]^6+4620 \[Gamma]^7-1200 \[Gamma]^8+2100 \[Gamma]^9))/(8 (-1+\[Gamma]^2)^(3/2))) G[1,1,2,1-x]+(-17783-107619 \[Gamma]^2+19515 \[Gamma]^4+4895 \[Gamma]^6) G[1,1-I,1,1-x]+(12553+75933 \[Gamma]^2-11973 \[Gamma]^4-4321 \[Gamma]^6) G[1,1-I,1-I,1-x]+(12553+75933 \[Gamma]^2-11973 \[Gamma]^4-4321 \[Gamma]^6) G[1,1-I,1+I,1-x]+((7 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (47+390 \[Gamma]^2+75 \[Gamma]^4))/(4 (-1+\[Gamma]^2)^(3/2))+2 (-1033+84 \[Gamma]-6429 \[Gamma]^2-1800 \[Gamma]^3-1083 \[Gamma]^4+900 \[Gamma]^5+1249 \[Gamma]^6)) G[1,1-I,2,1-x]+(-17783-107619 \[Gamma]^2+19515 \[Gamma]^4+4895 \[Gamma]^6) G[1,1+I,1,1-x]+(12553+75933 \[Gamma]^2-11973 \[Gamma]^4-4321 \[Gamma]^6) G[1,1+I,1-I,1-x]+(12553+75933 \[Gamma]^2-11973 \[Gamma]^4-4321 \[Gamma]^6) G[1,1+I,1+I,1-x]+((7 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (47+390 \[Gamma]^2+75 \[Gamma]^4))/(4 (-1+\[Gamma]^2)^(3/2))+2 (-1033+84 \[Gamma]-6429 \[Gamma]^2-1800 \[Gamma]^3-1083 \[Gamma]^4+900 \[Gamma]^5+1249 \[Gamma]^6)) G[1,1+I,2,1-x]+(-((7 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (47+390 \[Gamma]^2+75 \[Gamma]^4))/(4 (-1+\[Gamma]^2)^(3/2)))+1/4 (58443+456 \[Gamma]+360099 \[Gamma]^2+17087 \[Gamma]^3-40191 \[Gamma]^4-9450 \[Gamma]^5-28447 \[Gamma]^6-525 \[Gamma]^7)) G[1,2,1,1-x]+768 (-19-116 \[Gamma]^2+14 \[Gamma]^4+8 \[Gamma]^6) G[1,2,1-I,1-x]+768 (-19-116 \[Gamma]^2+14 \[Gamma]^4+8 \[Gamma]^6) G[1,2,1+I,1-x]+1/2 (-75-1182 \[Gamma]-3747 \[Gamma]^2-5177 \[Gamma]^3-2817 \[Gamma]^4+1920 \[Gamma]^5+3871 \[Gamma]^6+1575 \[Gamma]^7) G[1,2,2,1-x]+1/(30240 (-1+\[Gamma])^2 \[Gamma]^7 (1+\[Gamma])^3) Sqrt[-1+\[Gamma]^2] (-1474560 \[Pi]^2 \[Gamma]^20-1474560 \[Pi]^2 \[Gamma]^21+3 \[Gamma]^12 (344265524+37602405 \[Pi]^2-186958548 Log[2])+3 \[Gamma]^13 (398455604+37602405 \[Pi]^2-186958548 Log[2])+\[Gamma]^16 (41956108-79994880 \[Pi]^2-74778480 Log[2])+\[Gamma]^17 (85308172-79994880 \[Pi]^2-74778480 Log[2])+1890 (11-105 Log[2])+36864 \[Gamma]^18 (102+190 \[Pi]^2+21 Log[2])+36864 \[Gamma]^19 (102+190 \[Pi]^2+21 Log[2])-1890 \[Gamma] (-11+105 Log[2])+1890 \[Gamma]^2 (416+655 Log[2])+1890 \[Gamma]^3 (416+655 Log[2])-210 \[Gamma]^4 (5107+26376 Log[2])-210 \[Gamma]^5 (5107+26376 Log[2])+630 \[Gamma]^6 (53827+35670 Log[2])+126 \[Gamma]^7 (265103+178350 Log[2])+18 \[Gamma]^15 (-33972514+12731085 \[Pi]^2+32349996 Log[2])+18 \[Gamma]^14 (-26231074+12731085 \[Pi]^2+32349996 Log[2])+9 \[Gamma]^8 (15608096+39087275 \[Pi]^2+75844062 Log[2])+9 \[Gamma]^9 (17301536+39087275 \[Pi]^2+75844062 Log[2])-2 \[Gamma]^10 (362536115+309643470 \[Pi]^2+323994573 Log[2])-2 \[Gamma]^11 (403178675+309643470 \[Pi]^2+323994573 Log[2]))+((1575-8250 \[Gamma]^2+35710 \[Gamma]^4-142640 \[Gamma]^6-5560073 \[Gamma]^8-417302 \[Gamma]^10+4034092 \[Gamma]^12-587336 \[Gamma]^14+6144 \[Gamma]^16) Log[-1+\[Gamma]])/(720 \[Gamma]^7 Sqrt[-1+\[Gamma]^2])+G[1,1-I,1-x] ((\[Gamma] (-4389133+6590668 \[Gamma]^2-797699 \[Gamma]^4-2814420 \[Gamma]^6+1078956 \[Gamma]^8-155648 \[Gamma]^10+32768 \[Gamma]^12))/(56 (-1+\[Gamma]^2)^(3/2))+(105-155 \[Gamma]^2+1935 \[Gamma]^4+5091 \[Gamma]^6+\[Gamma]^10 (154716-473580 Log[2])+\[Gamma]^12 (689664-43956 Log[2])+4 \[Gamma]^14 (-49714+16407 Log[2])-4 \[Gamma]^8 (166565+18351 Log[2]))/(24 \[Gamma]^8)+1/2 (-2039-13155 \[Gamma]^2-1221 \[Gamma]^4+1823 \[Gamma]^6) Log[-1+\[Gamma]])+G[1,1+I,1-x] ((\[Gamma] (-4389133+6590668 \[Gamma]^2-797699 \[Gamma]^4-2814420 \[Gamma]^6+1078956 \[Gamma]^8-155648 \[Gamma]^10+32768 \[Gamma]^12))/(56 (-1+\[Gamma]^2)^(3/2))+(105-155 \[Gamma]^2+1935 \[Gamma]^4+5091 \[Gamma]^6+\[Gamma]^10 (154716-473580 Log[2])+\[Gamma]^12 (689664-43956 Log[2])+4 \[Gamma]^14 (-49714+16407 Log[2])-4 \[Gamma]^8 (166565+18351 Log[2]))/(24 \[Gamma]^8)+1/2 (-2039-13155 \[Gamma]^2-1221 \[Gamma]^4+1823 \[Gamma]^6) Log[-1+\[Gamma]])+G[1,1,1-x] ((\[Gamma] (-5369-12598 \[Gamma]^2+17700 \[Gamma]^4-450 \[Gamma]^6+525 \[Gamma]^8))/(8 (-1+\[Gamma]^2))+(-49077+69989248 \[Gamma]-5508513 \[Gamma]^2-110343408 \[Gamma]^3-569523 \[Gamma]^4+15000608 \[Gamma]^5+1694001 \[Gamma]^6+46596144 \[Gamma]^7+794220 \[Gamma]^8-17570848 \[Gamma]^9-102900 \[Gamma]^10+2490368 \[Gamma]^11-524288 \[Gamma]^13)/(896 (-1+\[Gamma]^2)^(3/2))+1/(24 \[Gamma]^8) (-105+155 \[Gamma]^2-1935 \[Gamma]^4-5091 \[Gamma]^6+\[Gamma]^14 (198856-65628 Log[2])+10881 \[Gamma]^9 Log[2]+57798 \[Gamma]^11 Log[2]-15795 \[Gamma]^13 Log[2]-18900 \[Gamma]^15 Log[2]+12 \[Gamma]^12 (-57472+3663 Log[2])+12 \[Gamma]^10 (-12893+39465 Log[2])+\[Gamma]^8 (666260+73404 Log[2]))+1/8 (8156+1209 \[Gamma]+52620 \[Gamma]^2+6422 \[Gamma]^3+4884 \[Gamma]^4-1755 \[Gamma]^5-7292 \[Gamma]^6-2100 \[Gamma]^7) Log[-1+\[Gamma]])+G[0,1,1-x] ((Sqrt[-1+\[Gamma]^2] (-45129-28226529 \[Gamma]-31054968 \[Gamma]^2+22545504 \[Gamma]^3+22956777 \[Gamma]^4+13196025 \[Gamma]^5+13596268 \[Gamma]^6-6901556 \[Gamma]^7-6672236 \[Gamma]^8+476820 \[Gamma]^9+491520 \[Gamma]^10-131072 \[Gamma]^11-131072 \[Gamma]^12))/(448 (-1+\[Gamma]) (1+\[Gamma])^2)+(5656322-2520/\[Gamma]^6+4536/\[Gamma]^4-99456/\[Gamma]^2+112749 \[Gamma]-3765134 \[Gamma]^2+264558 \[Gamma]^3-6080322 \[Gamma]^4-371700 \[Gamma]^5+7482478 \[Gamma]^6+9450 \[Gamma]^7-2364928 \[Gamma]^8-11025 \[Gamma]^9+417792 \[Gamma]^10-98304 \[Gamma]^12)/(168 (-1+\[Gamma]^2))+3/8 (36-1209 \[Gamma]+4212 \[Gamma]^2-6422 \[Gamma]^3+4332 \[Gamma]^4+1755 \[Gamma]^5-4996 \[Gamma]^6+2100 \[Gamma]^7) Log[2]+1/8 (36-1209 \[Gamma]+4212 \[Gamma]^2-6422 \[Gamma]^3+4332 \[Gamma]^4+1755 \[Gamma]^5-4996 \[Gamma]^6+2100 \[Gamma]^7) Log[-1+\[Gamma]])+G[1,2,1-x] ((-5656322+2520/\[Gamma]^6-4536/\[Gamma]^4+99456/\[Gamma]^2+112749 \[Gamma]+3765134 \[Gamma]^2+264558 \[Gamma]^3+6080322 \[Gamma]^4-371700 \[Gamma]^5-7482478 \[Gamma]^6+9450 \[Gamma]^7+2364928 \[Gamma]^8-11025 \[Gamma]^9-417792 \[Gamma]^10+98304 \[Gamma]^12)/(168 (-1+\[Gamma]^2))+(Sqrt[-1+\[Gamma]^2] (45129-28226529 \[Gamma]+31054968 \[Gamma]^2+22545504 \[Gamma]^3-22956777 \[Gamma]^4+13196025 \[Gamma]^5-13596268 \[Gamma]^6-6901556 \[Gamma]^7+6672236 \[Gamma]^8+476820 \[Gamma]^9-491520 \[Gamma]^10-131072 \[Gamma]^11+131072 \[Gamma]^12))/(448 (-1+\[Gamma])^2 (1+\[Gamma]))+3/8 (-36-1209 \[Gamma]-4212 \[Gamma]^2-6422 \[Gamma]^3-4332 \[Gamma]^4+1755 \[Gamma]^5+4996 \[Gamma]^6+2100 \[Gamma]^7) Log[2]+1/8 (-36-1209 \[Gamma]-4212 \[Gamma]^2-6422 \[Gamma]^3-4332 \[Gamma]^4+1755 \[Gamma]^5+4996 \[Gamma]^6+2100 \[Gamma]^7) Log[-1+\[Gamma]])+G[1,1-x]^2 (-((48 \[Gamma]^2 (15-22 \[Gamma]^2-28 \[Gamma]^4+24 \[Gamma]^6))/(-1+\[Gamma]^2)^2)+(-22565445+3675/\[Gamma]^8-9100/\[Gamma]^6+73150/\[Gamma]^4+110460/\[Gamma]^2+563745 \[Gamma]+45089712 \[Gamma]^2+1322790 \[Gamma]^3+16553580 \[Gamma]^4-1858500 \[Gamma]^5-44617784 \[Gamma]^6+47250 \[Gamma]^7+13319000 \[Gamma]^8-55125 \[Gamma]^9-1916928 \[Gamma]^10+491520 \[Gamma]^12)/(1680 (-1+\[Gamma]^2))+(2047276-1260/\[Gamma]^6+4788/\[Gamma]^4-55524/\[Gamma]^2-10125831 \[Gamma]^2+16950060 \[Gamma]^4-7921480 \[Gamma]^6-5835210 \[Gamma]^8+6542847 \[Gamma]^10-1799202 \[Gamma]^12+230400 \[Gamma]^14-36864 \[Gamma]^16)/(84 (-1+\[Gamma]^2)^3)+(1/2 (-41737-254109 \[Gamma]^2+33477 \[Gamma]^4+16609 \[Gamma]^6)+(-6117 \[Gamma]-35387 \[Gamma]^3+22647 \[Gamma]^5+7911 \[Gamma]^7-3646 \[Gamma]^9)/(2 (-1+\[Gamma]^2)^(3/2))) G[1-I,1-x]+(1/2 (-41737-254109 \[Gamma]^2+33477 \[Gamma]^4+16609 \[Gamma]^6)+(-6117 \[Gamma]-35387 \[Gamma]^3+22647 \[Gamma]^5+7911 \[Gamma]^7-3646 \[Gamma]^9)/(2 (-1+\[Gamma]^2)^(3/2))) G[1+I,1-x]+(1/4 (50251-1014 \[Gamma]+298659 \[Gamma]^2-8777 \[Gamma]^3-52479 \[Gamma]^4+3720 \[Gamma]^5-12063 \[Gamma]^6+1575 \[Gamma]^7)-(\[Gamma] (54+333 \[Gamma]+6282 \[Gamma]^2-1887 \[Gamma]^3+2286 \[Gamma]^4+4305 \[Gamma]^5-11826 \[Gamma]^6-3705 \[Gamma]^7+4996 \[Gamma]^8+1050 \[Gamma]^9))/(4 (-1+\[Gamma]^2)^(3/2))) G[2,1-x]+1/(48 \[Gamma]^8) (210-310 \[Gamma]^2+3870 \[Gamma]^4+10182 \[Gamma]^6+\[Gamma]^10 (309432-985068 Log[2])+\[Gamma]^12 (1379328-126900 Log[2])-10881 \[Gamma]^9 Log[2]-57798 \[Gamma]^11 Log[2]+15795 \[Gamma]^13 Log[2]+18900 \[Gamma]^15 Log[2]-4 \[Gamma]^8 (333130+36783 Log[2])+4 \[Gamma]^14 (-99428+44055 Log[2]))+1/(26880 \[Gamma]^7 (-1+\[Gamma]^2)^(5/2)) (176400-1159200 \[Gamma]^2+5294240 \[Gamma]^4-21633920 \[Gamma]^6-736155 \[Gamma]^7-81891540 \[Gamma]^9+74084850 \[Gamma]^11+33952860 \[Gamma]^13-13496715 \[Gamma]^15-13456800 \[Gamma]^17+1543500 \[Gamma]^19-73334784 \[Gamma]^20+11796480 \[Gamma]^22-96 \[Gamma]^18 (-6873871+860160 Log[2])+192 \[Gamma]^14 (5243177+1290240 Log[2])+320 \[Gamma]^10 (-21401551+1822464 Log[2])+144 \[Gamma]^16 (-15294779+1863680 Log[2])+48 \[Gamma]^8 (63241909+2580480 Log[2])-208 \[Gamma]^12 (-21994781+5483520 Log[2]))+(1/16 (-16348-1209 \[Gamma]-109452 \[Gamma]^2-6422 \[Gamma]^3-14100 \[Gamma]^4+1755 \[Gamma]^5+19580 \[Gamma]^6+2100 \[Gamma]^7)-(64 \[Gamma] (24+137 \[Gamma]^2-84 \[Gamma]^4-36 \[Gamma]^6+16 \[Gamma]^8))/(-1+\[Gamma]^2)^(3/2)) Log[-1+\[Gamma]])+G[1,1-x] (1/96 \[Pi]^2 (199207+1240416 \[Gamma]^2-189180 \[Gamma]^4-81920 \[Gamma]^6)-(165060-515928 \[Gamma]^2+4412744 \[Gamma]^4+54258176 \[Gamma]^6+465697157 \[Gamma]^8-788625765 \[Gamma]^10+96116760 \[Gamma]^12+49096764 \[Gamma]^14-1302528 \[Gamma]^16)/(20160 \[Gamma]^7 Sqrt[-1+\[Gamma]^2])+(18585-240905 \[Gamma]^2+988015 \[Gamma]^4-6510035 \[Gamma]^6+135199638 \[Gamma]^8-298351698 \[Gamma]^10+328443582 \[Gamma]^12-142748328 \[Gamma]^14+1122408 \[Gamma]^16+10389522 \[Gamma]^18-651264 \[Gamma]^20)/(5040 \[Gamma]^8 (-1+\[Gamma]^2)^2)+1/2 (12553+75933 \[Gamma]^2-11973 \[Gamma]^4-4321 \[Gamma]^6) G[1-I,1-x]^2+1/2 (12553+75933 \[Gamma]^2-11973 \[Gamma]^4-4321 \[Gamma]^6) G[1+I,1-x]^2-3/4 (13-9 \[Gamma]-155 \[Gamma]^2-415 \[Gamma]^3-505 \[Gamma]^4-55 \[Gamma]^5+375 \[Gamma]^6+175 \[Gamma]^7) G[2,1-x]^2+(1/8 (207405+3909 \[Gamma]+1295856 \[Gamma]^2+9576 \[Gamma]^3-178074 \[Gamma]^4-1995 \[Gamma]^5-90158 \[Gamma]^6-5250 \[Gamma]^7)+(\[Gamma] (24360+3627 \[Gamma]+128984 \[Gamma]^2+16848 \[Gamma]^3-95160 \[Gamma]^4-18109 \[Gamma]^5-7992 \[Gamma]^6-2790 \[Gamma]^7+4592 \[Gamma]^8+4200 \[Gamma]^9))/(8 (-1+\[Gamma]^2)^(3/2))) G[0,1,1-x]+(1/4 (-242101-1182 \[Gamma]-1492317 \[Gamma]^2-5177 \[Gamma]^3+196353 \[Gamma]^4+1920 \[Gamma]^5+106721 \[Gamma]^6+1575 \[Gamma]^7)-(\[Gamma] (98088+4293 \[Gamma]+563672 \[Gamma]^2+13074 \[Gamma]^3-353208 \[Gamma]^4-9499 \[Gamma]^5-137016 \[Gamma]^6-10200 \[Gamma]^7+61936 \[Gamma]^8+6300 \[Gamma]^9))/(16 (-1+\[Gamma]^2)^(3/2))) G[1,1,1-x]+(1/8 (393461+2397666 \[Gamma]^2-306240 \[Gamma]^4-166540 \[Gamma]^6)+(256 \[Gamma] (24+137 \[Gamma]^2-84 \[Gamma]^4-36 \[Gamma]^6+16 \[Gamma]^8))/(-1+\[Gamma]^2)^(3/2)) G[1,1-I,1-x]+(1/8 (393461+2397666 \[Gamma]^2-306240 \[Gamma]^4-166540 \[Gamma]^6)+(256 \[Gamma] (24+137 \[Gamma]^2-84 \[Gamma]^4-36 \[Gamma]^6+16 \[Gamma]^8))/(-1+\[Gamma]^2)^(3/2)) G[1,1+I,1-x]+(1/8 (-25923+819 \[Gamma]-121920 \[Gamma]^2+11132 \[Gamma]^3+5142 \[Gamma]^4-5685 \[Gamma]^5-3646 \[Gamma]^6-1050 \[Gamma]^7)+(\[Gamma] (-12288+333 \[Gamma]-63232 \[Gamma]^2-1887 \[Gamma]^3+43008 \[Gamma]^4+4305 \[Gamma]^5+9216 \[Gamma]^6-3705 \[Gamma]^7-4096 \[Gamma]^8+1050 \[Gamma]^9))/(4 (-1+\[Gamma]^2)^(3/2))) G[1,2,1-x]+(-((7 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (47+390 \[Gamma]^2+75 \[Gamma]^4))/(4 (-1+\[Gamma]^2)^(3/2)))+2 (-6263-84 \[Gamma]-38115 \[Gamma]^2+1800 \[Gamma]^3+6459 \[Gamma]^4-900 \[Gamma]^5+1823 \[Gamma]^6)) G[2,1,1-x]+((7 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (47+390 \[Gamma]^2+75 \[Gamma]^4))/(4 (-1+\[Gamma]^2)^(3/2))+2 (6263+84 \[Gamma]+38115 \[Gamma]^2-1800 \[Gamma]^3-6459 \[Gamma]^4+900 \[Gamma]^5-1823 \[Gamma]^6)) G[2,1-I,1-x]+((7 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (47+390 \[Gamma]^2+75 \[Gamma]^4))/(4 (-1+\[Gamma]^2)^(3/2))+2 (6263+84 \[Gamma]+38115 \[Gamma]^2-1800 \[Gamma]^3-6459 \[Gamma]^4+900 \[Gamma]^5-1823 \[Gamma]^6)) G[2,1+I,1-x]+1/(80 \[Gamma]^8 (-1+\[Gamma]^2)) (\[Gamma]^8 (14848-816595 Log[2])-525 Log[2]+3100 \[Gamma]^2 Log[2]-13690 \[Gamma]^4 Log[2]+55260 \[Gamma]^6 Log[2]-24576 \[Gamma]^18 Log[2]-40 \[Gamma]^16 (1024+5337 Log[2])+6 \[Gamma]^12 (-18688+329715 Log[2])+2 \[Gamma]^14 (154624+514671 Log[2])-2 \[Gamma]^10 (159104+1876003 Log[2]))-((525-3100 \[Gamma]^2+13690 \[Gamma]^4-55260 \[Gamma]^6+816595 \[Gamma]^8+3752006 \[Gamma]^10-1978290 \[Gamma]^12-1029342 \[Gamma]^14+213480 \[Gamma]^16+24576 \[Gamma]^18) Log[-1+\[Gamma]])/(240 \[Gamma]^8 (-1+\[Gamma]^2))+G[1+I,1-x] ((4389133 \[Gamma]-6590668 \[Gamma]^3+797699 \[Gamma]^5+2814420 \[Gamma]^7-1078956 \[Gamma]^9+155648 \[Gamma]^11-32768 \[Gamma]^13)/(56 (-1+\[Gamma]^2)^(3/2))+(-12553-75933 \[Gamma]^2+11973 \[Gamma]^4+4321 \[Gamma]^6) G[2,1-x]+(-105+155 \[Gamma]^2-1935 \[Gamma]^4-5091 \[Gamma]^6+\[Gamma]^14 (198856-65628 Log[2])+12 \[Gamma]^12 (-57472+3663 Log[2])+12 \[Gamma]^10 (-12893+39465 Log[2])+\[Gamma]^8 (666260+73404 Log[2]))/(24 \[Gamma]^8)+1/2 (2039+13155 \[Gamma]^2+1221 \[Gamma]^4-1823 \[Gamma]^6) Log[-1+\[Gamma]])+G[1-I,1-x] ((4389133 \[Gamma]-6590668 \[Gamma]^3+797699 \[Gamma]^5+2814420 \[Gamma]^7-1078956 \[Gamma]^9+155648 \[Gamma]^11-32768 \[Gamma]^13)/(56 (-1+\[Gamma]^2)^(3/2))+(12553+75933 \[Gamma]^2-11973 \[Gamma]^4-4321 \[Gamma]^6) G[1+I,1-x]+(-12553-75933 \[Gamma]^2+11973 \[Gamma]^4+4321 \[Gamma]^6) G[2,1-x]+(-105+155 \[Gamma]^2-1935 \[Gamma]^4-5091 \[Gamma]^6+\[Gamma]^14 (198856-65628 Log[2])+12 \[Gamma]^12 (-57472+3663 Log[2])+12 \[Gamma]^10 (-12893+39465 Log[2])+\[Gamma]^8 (666260+73404 Log[2]))/(24 \[Gamma]^8)+1/2 (2039+13155 \[Gamma]^2+1221 \[Gamma]^4-1823 \[Gamma]^6) Log[-1+\[Gamma]])+G[2,1-x] ((22565445-3675/\[Gamma]^8+9100/\[Gamma]^6-73150/\[Gamma]^4-110460/\[Gamma]^2-563745 \[Gamma]-45089712 \[Gamma]^2-1322790 \[Gamma]^3-16553580 \[Gamma]^4+1858500 \[Gamma]^5+44617784 \[Gamma]^6-47250 \[Gamma]^7-13319000 \[Gamma]^8+55125 \[Gamma]^9+1916928 \[Gamma]^10-491520 \[Gamma]^12)/(840 (-1+\[Gamma]^2))+(Sqrt[-1+\[Gamma]^2] (-45129+28226529 \[Gamma]-31054968 \[Gamma]^2-22545504 \[Gamma]^3+22956777 \[Gamma]^4-13196025 \[Gamma]^5+13596268 \[Gamma]^6+6901556 \[Gamma]^7-6672236 \[Gamma]^8-476820 \[Gamma]^9+491520 \[Gamma]^10+131072 \[Gamma]^11-131072 \[Gamma]^12))/(448 (-1+\[Gamma])^2 (1+\[Gamma]))-3/8 (-36-1209 \[Gamma]-4212 \[Gamma]^2-6422 \[Gamma]^3-4332 \[Gamma]^4+1755 \[Gamma]^5+4996 \[Gamma]^6+2100 \[Gamma]^7) Log[2]+1/8 (36+1209 \[Gamma]+4212 \[Gamma]^2+6422 \[Gamma]^3+4332 \[Gamma]^4-1755 \[Gamma]^5-4996 \[Gamma]^6-2100 \[Gamma]^7) Log[-1+\[Gamma]]));


(* PN expansion of the previous result *)


expandedPNtilde\[Chi][5,"1cons"]=2/(5 pinf^3)-121/(10 pinf)+1/120 (-38914+615 \[Pi]^2) pinf+((-5211479+152070 \[Pi]^2-602112 Log[2]-602112 Log[pinf]) pinf^3)/4320+((-782142451+58300725 \[Pi]^2-71454720 Log[2]-71454720 Log[pinf]) pinf^5)/504000-(47936 pinf^6)/675+((57623004613-4076626050 \[Pi]^2-7897272320 Log[2]-7897272320 Log[pinf]) pinf^7)/98784000+(755648 pinf^8)/33075+((356822074154774-31347642855375 \[Pi]^2+5290058833920 Log[2]+5290058833920 Log[pinf]) pinf^9)/117355392000-(561207424 pinf^10)/5457375+O[pinf]^11;

